The Wigner function associated to the Rogers-Szego polynomials

We show here that besides the well known Hermite polynomials, the q-deformed harmonic oscillator algebra admits another function space associated to a particular family of q-polynomials, namely the Rogers-Szego polynomials. Their main properties are presented, the associated Wigner function is calculated and its properties are discussed. It is shown that the angle probability density obtained from the Wigner function is a well-behaved function defined in the interval [-Pi,Pi), while the action probability only assumes integer values greater or equal than zero. It is emphasized the fact that the width of the angle probability density is governed by the free parameter q characterizing the polynomial.

==> src/rs1.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    179603,       5732]*)
(*NotebookOutlinePosition[    180762,       5769]*)
(*  CellTagsIndexPosition[    180718,       5765]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .94177 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.47619 0.022423 0.47619 [
[ 0 0 -0.125 0 ]
[ 0 0 -0.125 0 ]
[ 0 .94177 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .94177 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
0 0 m
1 0 L
s
0 0 m
0 .94177 L
s
0 .94177 m
1 .94177 L
s
1 0 m
1 .94177 L
s
0 0 m
1 0 L
1 .94177 L
0 .94177 L
closepath
clip
newpath
% Start of sub-graphic
p
0.0238095 0.022423 0.477324 0.302711 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 0 1.23607 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .12361 -18 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -18 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -18 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -18 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(0.1)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.2)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.3)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.4)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.5)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2.0) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .14361 m
.02499 .14361 L
.02605 .14362 L
.02729 .14362 L
.02846 .14364 L
.03053 .14366 L
.03279 .1437 L
.03527 .14376 L
.0379 .14384 L
.04262 .14402 L
.04749 .14425 L
.05205 .14452 L
.06244 .14531 L
.07305 .14637 L
.08274 .14755 L
.10458 .15092 L
.14429 .15943 L
.18248 .17002 L
.22313 .18314 L
.26226 .19672 L
.30384 .21116 L
.34391 .22409 L
.38246 .23475 L
.402 .23926 L
.42346 .2434 L
.44388 .24646 L
.45301 .24754 L
.46295 .24851 L
.46838 .24894 L
.4734 .24928 L
.4781 .24955 L
.4833 .24978 L
.48553 .24986 L
.48794 .24994 L
.49002 .24999 L
.4923 .25004 L
.49473 .25007 L
.49605 .25009 L
.49728 .2501 L
.49844 .2501 L
.49949 .25011 L
.50071 .25011 L
.50186 .2501 L
.50301 .2501 L
.50425 .25009 L
.50542 .25007 L
.50648 .25006 L
.5091 .25001 L
.51158 .24995 L
.5165 .24979 L
Mistroke
.52187 .24955 L
.53144 .24895 L
.54032 .24822 L
.56088 .24583 L
.5795 .24288 L
.61962 .23423 L
.65822 .22344 L
.69928 .2101 L
.73882 .19634 L
.77684 .18315 L
.81732 .17008 L
.85628 .15929 L
.87613 .1547 L
.89769 .15053 L
.91843 .14739 L
.92832 .14622 L
.93759 .14531 L
.94643 .14462 L
.95595 .14408 L
.9611 .14387 L
.96369 .14379 L
.96652 .14372 L
.96894 .14367 L
.9703 .14365 L
.97153 .14364 L
.97268 .14362 L
.97393 .14362 L
.97511 .14361 L
.97619 .14361 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.522676 0.022423 0.97619 0.302711 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 0 1.23607 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .12361 -18 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -18 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -18 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -18 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(0.1)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.2)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.3)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.4)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.5)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3.0) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .17714 m
.02499 .17714 L
.02605 .17714 L
.02729 .17715 L
.02846 .17715 L
.03053 .17716 L
.03279 .17717 L
.03527 .1772 L
.0379 .17722 L
.04262 .17729 L
.04749 .17738 L
.05205 .17748 L
.06244 .17777 L
.07305 .17816 L
.08274 .1786 L
.10458 .17985 L
.14429 .18301 L
.18248 .18692 L
.22313 .19177 L
.26226 .19677 L
.30384 .20207 L
.34391 .20681 L
.38246 .21071 L
.402 .21236 L
.42346 .21387 L
.44388 .21499 L
.45301 .21538 L
.46295 .21573 L
.46838 .21589 L
.4734 .21602 L
.4781 .21611 L
.4833 .2162 L
.48553 .21623 L
.48794 .21626 L
.49002 .21628 L
.4923 .21629 L
.49473 .21631 L
.49605 .21631 L
.49728 .21631 L
.49844 .21632 L
.49949 .21632 L
.50071 .21632 L
.50186 .21632 L
.50301 .21631 L
.50425 .21631 L
.50542 .21631 L
.50648 .2163 L
.5091 .21628 L
.51158 .21626 L
.5165 .2162 L
Mistroke
.52187 .21611 L
.53144 .2159 L
.54032 .21563 L
.56088 .21476 L
.5795 .21368 L
.61962 .21053 L
.65822 .20658 L
.69928 .20169 L
.73882 .19663 L
.77684 .19177 L
.81732 .18695 L
.85628 .18295 L
.87613 .18125 L
.89769 .17971 L
.91843 .17854 L
.92832 .17811 L
.93759 .17777 L
.94643 .17752 L
.95595 .17731 L
.9611 .17724 L
.96369 .17721 L
.96652 .17718 L
.96894 .17716 L
.9703 .17715 L
.97153 .17715 L
.97268 .17715 L
.97393 .17714 L
.97511 .17714 L
.97619 .17714 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.0238095 0.330739 0.477324 0.611027 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 0 1.23607 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .12361 -18 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -18 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -18 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -18 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(0.1)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.2)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.3)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.4)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.5)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1.0) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .05914 m
.02499 .05914 L
.02605 .05915 L
.02729 .05917 L
.02846 .0592 L
.03053 .05926 L
.03279 .05935 L
.03527 .05947 L
.0379 .05964 L
.04262 .06004 L
.04749 .06056 L
.05205 .06116 L
.06244 .06291 L
.07305 .06526 L
.08274 .0679 L
.10458 .07554 L
.14429 .09525 L
.18248 .12076 L
.22313 .15385 L
.26226 .18986 L
.30384 .23009 L
.34391 .26783 L
.38246 .30019 L
.402 .31422 L
.42346 .32724 L
.44388 .337 L
.45301 .34046 L
.46295 .34356 L
.46838 .34496 L
.4734 .34605 L
.4781 .34691 L
.4833 .34767 L
.48553 .34793 L
.48794 .34817 L
.49002 .34835 L
.4923 .3485 L
.49473 .34862 L
.49605 .34867 L
.49728 .3487 L
.49844 .34872 L
.49949 .34872 L
.50071 .34872 L
.50186 .34871 L
.50301 .34869 L
.50425 .34866 L
.50542 .34861 L
.50648 .34857 L
.5091 .34841 L
.51158 .34822 L
.5165 .34769 L
Mistroke
.52187 .34692 L
.53144 .345 L
.54032 .34262 L
.56088 .33497 L
.5795 .3256 L
.61962 .2986 L
.65822 .26591 L
.69928 .22707 L
.73882 .18883 L
.77684 .15388 L
.81732 .1209 L
.85628 .09491 L
.87613 .0842 L
.89769 .07464 L
.91843 .06756 L
.92832 .06493 L
.93759 .06291 L
.94643 .06138 L
.95595 .06018 L
.9611 .05972 L
.96369 .05954 L
.96652 .05938 L
.96894 .05927 L
.9703 .05923 L
.97153 .0592 L
.97268 .05917 L
.97393 .05915 L
.97511 .05914 L
.97619 .05914 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.522676 0.330739 0.97619 0.611027 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 0 1.23607 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .12361 -18 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -18 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -18 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -18 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(0.1)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.2)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.3)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.4)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.5)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1.5) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .10991 m
.02499 .10991 L
.02605 .10992 L
.02729 .10993 L
.02846 .10995 L
.03053 .10999 L
.03279 .11006 L
.03527 .11015 L
.0379 .11027 L
.04262 .11056 L
.04749 .11093 L
.05205 .11136 L
.06244 .11262 L
.07305 .1143 L
.08274 .11618 L
.10458 .12158 L
.14429 .13522 L
.18248 .15232 L
.22313 .17366 L
.26226 .19595 L
.30384 .21988 L
.34391 .24148 L
.38246 .25944 L
.402 .26707 L
.42346 .27408 L
.44388 .27929 L
.45301 .28113 L
.46295 .28277 L
.46838 .28351 L
.4734 .28409 L
.4781 .28454 L
.4833 .28494 L
.48553 .28508 L
.48794 .2852 L
.49002 .28529 L
.4923 .28537 L
.49473 .28544 L
.49605 .28546 L
.49728 .28548 L
.49844 .28549 L
.49949 .28549 L
.50071 .28549 L
.50186 .28549 L
.50301 .28548 L
.50425 .28546 L
.50542 .28543 L
.50648 .28541 L
.5091 .28533 L
.51158 .28523 L
.5165 .28495 L
Mistroke
.52187 .28454 L
.53144 .28353 L
.54032 .28227 L
.56088 .27821 L
.5795 .2732 L
.61962 .25856 L
.65822 .24039 L
.69928 .21811 L
.73882 .19533 L
.77684 .17368 L
.81732 .15241 L
.85628 .13499 L
.87613 .12762 L
.89769 .12094 L
.91843 .11594 L
.92832 .11406 L
.93759 .11262 L
.94643 .11152 L
.95595 .11066 L
.9611 .11033 L
.96369 .1102 L
.96652 .11008 L
.96894 .11001 L
.9703 .10997 L
.97153 .10995 L
.97268 .10993 L
.97393 .10992 L
.97511 .10991 L
.97619 .10991 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.0238095 0.639056 0.477324 0.919343 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 0.0143995 1.14346 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .0144 -6 -4.5 ]
[-0.0125 .0144 0 4.5 ]
[-0.0125 .12875 -18 -4.5 ]
[-0.0125 .12875 0 4.5 ]
[-0.0125 .24309 -18 -4.5 ]
[-0.0125 .24309 0 4.5 ]
[-0.0125 .35744 -18 -4.5 ]
[-0.0125 .35744 0 4.5 ]
[-0.0125 .47178 -18 -4.5 ]
[-0.0125 .47178 0 4.5 ]
[-0.0125 .58613 -18 -4.5 ]
[-0.0125 .58613 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .0144 m
.00625 .0144 L
s
[(0)] -0.0125 .0144 1 0 Mshowa
0 .12875 m
.00625 .12875 L
s
[(0.1)] -0.0125 .12875 1 0 Mshowa
0 .24309 m
.00625 .24309 L
s
[(0.2)] -0.0125 .24309 1 0 Mshowa
0 .35744 m
.00625 .35744 L
s
[(0.3)] -0.0125 .35744 1 0 Mshowa
0 .47178 m
.00625 .47178 L
s
[(0.4)] -0.0125 .47178 1 0 Mshowa
0 .58613 m
.00625 .58613 L
s
[(0.5)] -0.0125 .58613 1 0 Mshowa
.125 Mabswid
0 .03727 m
.00375 .03727 L
s
0 .06014 m
.00375 .06014 L
s
0 .08301 m
.00375 .08301 L
s
0 .10588 m
.00375 .10588 L
s
0 .15162 m
.00375 .15162 L
s
0 .17448 m
.00375 .17448 L
s
0 .19735 m
.00375 .19735 L
s
0 .22022 m
.00375 .22022 L
s
0 .26596 m
.00375 .26596 L
s
0 .28883 m
.00375 .28883 L
s
0 .3117 m
.00375 .3117 L
s
0 .33457 m
.00375 .33457 L
s
0 .38031 m
.00375 .38031 L
s
0 .40318 m
.00375 .40318 L
s
0 .42605 m
.00375 .42605 L
s
0 .44892 m
.00375 .44892 L
s
0 .49465 m
.00375 .49465 L
s
0 .51752 m
.00375 .51752 L
s
0 .54039 m
.00375 .54039 L
s
0 .56326 m
.00375 .56326 L
s
0 .609 m
.00375 .609 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .0144 m
1 .0144 L
s
.99375 .12875 m
1 .12875 L
s
.99375 .24309 m
1 .24309 L
s
.99375 .35744 m
1 .35744 L
s
.99375 .47178 m
1 .47178 L
s
.99375 .58613 m
1 .58613 L
s
.125 Mabswid
.99625 .03727 m
1 .03727 L
s
.99625 .06014 m
1 .06014 L
s
.99625 .08301 m
1 .08301 L
s
.99625 .10588 m
1 .10588 L
s
.99625 .15162 m
1 .15162 L
s
.99625 .17448 m
1 .17448 L
s
.99625 .19735 m
1 .19735 L
s
.99625 .22022 m
1 .22022 L
s
.99625 .26596 m
1 .26596 L
s
.99625 .28883 m
1 .28883 L
s
.99625 .3117 m
1 .3117 L
s
.99625 .33457 m
1 .33457 L
s
.99625 .38031 m
1 .38031 L
s
.99625 .40318 m
1 .40318 L
s
.99625 .42605 m
1 .42605 L
s
.99625 .44892 m
1 .44892 L
s
.99625 .49465 m
1 .49465 L
s
.99625 .51752 m
1 .51752 L
s
.99625 .54039 m
1 .54039 L
s
.99625 .56326 m
1 .56326 L
s
.99625 .609 m
1 .609 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.3) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.5 Mabswid
.02381 .01472 m
.02499 .01472 L
.02605 .01472 L
.02729 .01472 L
.02846 .01472 L
.03053 .01472 L
.03279 .01473 L
.03527 .01474 L
.0379 .01475 L
.04262 .01478 L
.04749 .01482 L
.05205 .01486 L
.06244 .01501 L
.06788 .01511 L
.07305 .01522 L
.08274 .01548 L
.09318 .01587 L
.10458 .01644 L
.1149 .01712 L
.12425 .01792 L
.13505 .0191 L
.14523 .02053 L
.15499 .02225 L
.1653 .02453 L
.18378 .03006 L
.19325 .0338 L
.20341 .03863 L
.22175 .04992 L
.24299 .06805 L
.26311 .09133 L
.28302 .12116 L
.30144 .15533 L
.3407 .24901 L
.37846 .35903 L
.41866 .47767 L
.43713 .52467 L
.4476 .5475 L
.45735 .56571 L
.46785 .58164 L
.47739 .5925 L
.48263 .59691 L
.48759 .60004 L
.49031 .60132 L
.49282 .60222 L
.49413 .60258 L
.49557 .6029 L
.4963 .60303 L
.49708 .60314 L
.49781 .60322 L
.49849 .60327 L
Mistroke
.49978 .60332 L
.50099 .6033 L
.50209 .60323 L
.50327 .60309 L
.50456 .60288 L
.50592 .60257 L
.50836 .60183 L
.51062 .60092 L
.51272 .59987 L
.51751 .59681 L
.52275 .59237 L
.52752 .58736 L
.53825 .57289 L
.55737 .53705 L
.57814 .48632 L
.61898 .36683 L
.6583 .25172 L
.6961 .16038 L
.71549 .1237 L
.73636 .09204 L
.75643 .06863 L
.77755 .05043 L
.79733 .03825 L
.81571 .03025 L
.82626 .0268 L
.83621 .02416 L
.85481 .02053 L
.86455 .01915 L
.87486 .018 L
.88451 .01717 L
.89332 .01656 L
.90279 .01605 L
.91294 .01563 L
.92234 .01533 L
.93126 .01512 L
.9409 .01495 L
.94577 .01489 L
.95115 .01483 L
.95571 .01479 L
.96064 .01476 L
.96291 .01475 L
.96529 .01474 L
.96736 .01473 L
.96956 .01472 L
.97049 .01472 L
.97136 .01472 L
.97221 .01472 L
.97299 .01472 L
.97374 .01472 L
.97453 .01472 L
Mistroke
.97532 .01472 L
.97619 .01472 L
Mfstroke
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.522676 0.639056 0.97619 0.919343 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 0 1.23607 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .12361 -18 -4.5 ]
[-0.0125 .12361 0 4.5 ]
[-0.0125 .24721 -18 -4.5 ]
[-0.0125 .24721 0 4.5 ]
[-0.0125 .37082 -18 -4.5 ]
[-0.0125 .37082 0 4.5 ]
[-0.0125 .49443 -18 -4.5 ]
[-0.0125 .49443 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .12361 m
.00625 .12361 L
s
[(0.1)] -0.0125 .12361 1 0 Mshowa
0 .24721 m
.00625 .24721 L
s
[(0.2)] -0.0125 .24721 1 0 Mshowa
0 .37082 m
.00625 .37082 L
s
[(0.3)] -0.0125 .37082 1 0 Mshowa
0 .49443 m
.00625 .49443 L
s
[(0.4)] -0.0125 .49443 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.5)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .02472 m
.00375 .02472 L
s
0 .04944 m
.00375 .04944 L
s
0 .07416 m
.00375 .07416 L
s
0 .09889 m
.00375 .09889 L
s
0 .14833 m
.00375 .14833 L
s
0 .17305 m
.00375 .17305 L
s
0 .19777 m
.00375 .19777 L
s
0 .22249 m
.00375 .22249 L
s
0 .27193 m
.00375 .27193 L
s
0 .29666 m
.00375 .29666 L
s
0 .32138 m
.00375 .32138 L
s
0 .3461 m
.00375 .3461 L
s
0 .39554 m
.00375 .39554 L
s
0 .42026 m
.00375 .42026 L
s
0 .44498 m
.00375 .44498 L
s
0 .46971 m
.00375 .46971 L
s
0 .51915 m
.00375 .51915 L
s
0 .54387 m
.00375 .54387 L
s
0 .56859 m
.00375 .56859 L
s
0 .59331 m
.00375 .59331 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .12361 m
1 .12361 L
s
.99375 .24721 m
1 .24721 L
s
.99375 .37082 m
1 .37082 L
s
.99375 .49443 m
1 .49443 L
s
.125 Mabswid
.99625 .02472 m
1 .02472 L
s
.99625 .04944 m
1 .04944 L
s
.99625 .07416 m
1 .07416 L
s
.99625 .09889 m
1 .09889 L
s
.99625 .14833 m
1 .14833 L
s
.99625 .17305 m
1 .17305 L
s
.99625 .19777 m
1 .19777 L
s
.99625 .22249 m
1 .22249 L
s
.99625 .27193 m
1 .27193 L
s
.99625 .29666 m
1 .29666 L
s
.99625 .32138 m
1 .32138 L
s
.99625 .3461 m
1 .3461 L
s
.99625 .39554 m
1 .39554 L
s
.99625 .42026 m
1 .42026 L
s
.99625 .44498 m
1 .44498 L
s
.99625 .46971 m
1 .46971 L
s
.99625 .51915 m
1 .51915 L
s
.99625 .54387 m
1 .54387 L
s
.99625 .56859 m
1 .56859 L
s
.99625 .59331 m
1 .59331 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.5) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .00709 m
.02499 .00709 L
.02605 .0071 L
.02729 .00711 L
.02846 .00712 L
.03053 .00715 L
.03279 .0072 L
.03527 .00727 L
.0379 .00737 L
.04262 .00758 L
.04749 .00787 L
.05205 .0082 L
.06244 .00919 L
.07305 .01055 L
.08274 .01212 L
.10458 .01699 L
.12357 .02294 L
.14429 .03162 L
.16396 .04236 L
.18493 .05692 L
.22652 .09686 L
.26658 .15067 L
.30513 .2158 L
.34614 .29458 L
.38562 .37095 L
.4236 .43429 L
.44311 .45958 L
.45397 .4709 L
.46402 .47942 L
.47419 .48602 L
.47956 .48866 L
.4823 .48977 L
.48526 .49079 L
.48783 .49153 L
.49019 .49209 L
.49245 .49251 L
.49482 .49283 L
.49609 .49296 L
.49678 .49301 L
.49744 .49305 L
.49871 .4931 L
.49987 .49312 L
.50053 .49312 L
.50124 .4931 L
.50251 .49305 L
.50322 .49301 L
.50388 .49296 L
.50538 .49281 L
.50663 .49265 L
.50796 .49244 L
Mistroke
.51036 .49197 L
.51321 .49125 L
.51579 .49045 L
.52054 .48861 L
.52567 .4861 L
.53522 .47999 L
.54421 .47259 L
.56418 .45084 L
.58526 .42097 L
.62328 .35424 L
.66376 .2751 L
.70272 .20163 L
.74414 .13479 L
.78403 .08524 L
.82241 .05143 L
.84223 .0387 L
.86325 .02817 L
.88276 .02076 L
.90105 .01555 L
.91091 .01334 L
.92127 .01143 L
.93098 .00999 L
.93979 .00895 L
.94892 .00812 L
.95393 .00778 L
.95866 .00752 L
.96304 .00733 L
.96708 .00721 L
.96919 .00716 L
.9704 .00714 L
.97151 .00712 L
.97267 .00711 L
.97393 .0071 L
.97509 .00709 L
.97619 .00709 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{510, 480.188},
  ImageMargins->{{49, 0}, {0, 32}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40007n0001h2000`400?l00000o`00003oo`00003n
00000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3oool100000040oooo
00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj
0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3oool100000040oooo00000`000000
oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`400000
0@3oool000030000003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o
0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool00003
0000003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo
0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0
oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?oo
o`0000<000000?ooo`3oool0SP3oool300000?/0oooo0`00001Z0?ooo`4000000@3oool000030000
003oool0oooo08d0oooo00D000000?ooo`3oool0oooo0000003i0?ooo`050000003oool0oooo0?oo
o`000000J@3oool100000040oooo00000`000000oooo0?ooo`2<0?ooo`030000003oool0oooo00<0
oooo00<000000?ooo`3oool0m@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo06H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0S03oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo0?@0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`1U0?ooo`400000
0@3oool000030000003oool0oooo08`0oooo2000003f0?ooo`P00000I`3oool100000040oooo0000
0`000000oooo0?ooo`2<0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0m03oool0
0`000000oooo0?ooo`040?ooo`030000003oool0oooo06D0oooo0@0000010?ooo`0000<000000?oo
o`3oool0S@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0?D0oooo00<000000?oo
o`3oool00`3oool00`000000oooo0?ooo`1U0?ooo`4000000@3oool000030000003oool0oooo08h0
oooo00D000000?ooo`3oool0oooo0000003i0?ooo`050000003oool0oooo0?ooo`000000J03oool1
00000040oooo00000`000000oooo0?ooo`2?0?ooo`<00000n`3oool3000006T0oooo0@0000010?oo
o`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo04L0oooo
0P00000F0?ooo`@000005@3oool500000180oooo0P00000F0?ooo`D00000503oool4000001H0oooo
0P00001X0?ooo`8000005P3oool4000001D0oooo1@00000B0?ooo`8000005P3oool5000001@0oooo
1000000F0?ooo`800000803oool100000040oooo00000`000000oooo0?ooo`160?ooo`040000003o
ool0oooo000001D0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0A0?ooo`040000
003oool0oooo000001L0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0F0?ooo`04
0000003oool0oooo000006H0oooo00@000000?ooo`3oool000005@3oool00`000000oooo0?ooo`0H
0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?oo
o`0D0?ooo`030000003oool0oooo01H0oooo00@000000?ooo`3oool000007`3oool100000040oooo
00000`000000oooo0?ooo`180?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool05`3o
ool00`000000oooo0?ooo`0A0?ooo`040000003oool0oooo000001L0oooo00<000000?ooo`3oool0
5@3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo06L0oooo00<000000?ooo`3oool0
5@3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool0
00005`3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3o
ool07P3oool100000040oooo00000`000000oooo0?ooo`100?ooo`@000001@3oool00`000000oooo
0?ooo`0=0?ooo`@00000103oool00`000000oooo0?ooo`0>0?ooo`@00000103oool00`000000oooo
0?ooo`0A0?ooo`040000003oool0oooo000001L0oooo00<000000?ooo`3oool05P3oool00`000000
oooo0?ooo`0G0?ooo`030000003oool0oooo05h0oooo100000050?ooo`030000003oool0oooo00d0
oooo100000040?ooo`030000003oool0oooo00h0oooo100000040?ooo`030000003oool0oooo0140
oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo
01L0oooo00<000000?ooo`3oool07@3oool100000040oooo00000`000000oooo0?ooo`160?ooo`04
0000003oool0oooo000001D0oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?ooo`0A
0?ooo`040000003oool0oooo000001L0oooo00<000000?ooo`3oool0503oool010000000oooo0?oo
o`00000E0?ooo`040000003oool0oooo000006H0oooo00@000000?ooo`3oool000005@3oool01000
0000oooo0?ooo`00000G0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool000005`3o
ool00`000000oooo0?ooo`0D0?ooo`040000003oool0oooo000001D0oooo00@000000?ooo`3oool0
00007`3oool100000040oooo00000`000000oooo0?ooo`170?ooo`8000005`3oool2000001L0oooo
0P00000D0?ooo`8000005`3oool2000001L0oooo0P00000G0?ooo`800000J03oool2000001L0oooo
0P00000G0?ooo`800000503oool2000001L0oooo0P00000G0?ooo`8000005`3oool200000200oooo
0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0
oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?oo
o`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo03d0oooo
YP00001H0?ooojH00000603oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003o
ool0oooo01H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003o
ool0oooo01H0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`1F0?ooo`030000003o
ool0oooo00@0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003o
ool0oooo01H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003o
ool0oooo01H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`00
0000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo0?ooo`1>0?ooo`80
0000F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`40
00000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`1?0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3o
ool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
03d0oooo0P00001A0?ooo`030000003oool0oooo04h0oooo0P00001H0?ooo`030000003oool0oooo
04l0oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3o
ool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003o
ool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool200000540oooo00<00000
0?ooo`3oool0CP3oool2000005P0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1?
0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo
04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`03
0000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo
0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo0?ooo`1>0?ooo`800000F03o
ool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3o
ool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:`3oool20000
00@0oooo0P0000030?ooo`D000000P3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
04l0oooo00<000000?ooo`3oool0A03oool2000000@0oooo0P0000030?ooo`D000000P3oool00`00
0000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000X0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0@`3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0
oooo0080oooo0P00001A0?ooo`030000003oool0oooo04h0oooo0P0000150?ooo`040000003oool0
oooo000000X0oooo00<000000?ooo`3oool00P3oool200000500oooo00<000000?ooo`3oool0C`3o
ool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00
000:0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`1?0?ooo`030000003oool0oooo04<0oooo00@000000?ooo`3oool000002P3oool00`000000oooo
0?ooo`020?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool00000
2P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0
C`3oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3o
ool00P3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0[0?ooo`8000002P3oool2000000@0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04@0oooo
0P00000:0?ooo`800000103oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`8000000P3o
ool<000004<0oooo00<000000?ooo`3oool0@@3oool;00000080oooo0P00001H0?ooo`030000003o
ool0oooo04l0oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0?@3oool00`000000oooo0?ooo`0=0?ooo`D00000?P3oool00`000000oooo0?ooo`0j
0?ooo`L000003P3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
03d0oooo00<000000?ooo`3oool04P3oool5000003T0oooo00<000000?ooo`3oool0=P3oool40000
01D0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`03
0000003oool0oooo01L0oooo0`00000f0?ooo`030000003oool0oooo03<0oooo0`00000I0?ooo`03
0000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool2000001/0oooo
0`00000c0?ooo`030000003oool0oooo0300oooo0`00000K0?ooo`800000F03oool00`000000oooo
0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003o
ool0oooo03d0oooo00<000000?ooo`3oool07@3oool4000002l0oooo00<000000?ooo`3oool0;03o
ool4000001l0oooo00<000000?ooo`3oool0EP3oool010000000oooo0?ooo`3oool<00000480oooo
00<000000?ooo`3oool0@@3oool<000000<0oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0240oooo0`00000/0?ooo`030000003o
ool0oooo02T0oooo0`00000S0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool03@3o
ool;000003L0oooo00<000000?ooo`3oool0=P3oool;000000l0oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02@0oooo0`00000Y
0?ooo`030000003oool0oooo02H0oooo0`00000V0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0603oool700000300oooo00<000000?ooo`3oool0;`3oool7000001X0oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000:03oool30000
02H0oooo00<000000?ooo`3oool08`3oool3000002P0oooo0P00001H0?ooo`030000003oool0oooo
01l0oooo3@00000S0?ooo`030000003oool0oooo0280oooo3@00000P0?ooo`800000603oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02X0oooo0P00000T0?ooo`03
0000003oool0oooo0240oooo0P00000/0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3o
ool0;03oool7000001`0oooo00<000000?ooo`3oool06`3oool7000002h0oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02`0oooo
0P00000R0?ooo`030000003oool0oooo01l0oooo0P00000^0?ooo`030000003oool0oooo05H0oooo
00<000000?ooo`3oool0<`3oool6000001H0oooo00<000000?ooo`3oool05@3oool6000003D0oooo
00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003o
ool0oooo02h0oooo0`00000O0?ooo`030000003oool0oooo01`0oooo0`00000`0?ooo`030000003o
ool0oooo05H0oooo00<000000?ooo`3oool0>@3ooolB000000@0oooo00<000000?ooo`3oool00`3o
oolB000003/0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo0340oooo1000000K0?ooo`030000003oool0oooo01T0oooo0`00000c
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0B`3oool:000004d0oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000=P3oool30000
01P0oooo00<000000?ooo`3oool05P3oool3000003D0oooo0P00001H0?ooo`030000003oool0oooo
04l0oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3o
ool07@3oool400000080oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0h0?ooo`<0
00005@3oool00`000000oooo0?ooo`0B0?ooo`@00000>@3oool00`000000oooo0?ooo`0f0?ooo`@0
00000P3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01`0oooo
00<000000?ooo`3oool00P3oool00`000000oooo000000070?ooo`800000103oool2000000<0oooo
100000030?ooo`030000003oool0oooo03/0oooo1P00000?0?ooo`030000003oool0oooo00h0oooo
1000000m0?ooo`030000003oool0oooo03D0oooo00<000000?ooo`3oool00P3oool00`000000oooo
000000070?ooo`800000103oool2000000<0oooo100000030?ooo`030000003oool0oooo04l0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo01/0oooo00<000000?ooo`3oool00`3oool3000000H0oooo00@000000?ooo`3oool00000
203oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0440oooo1000000;0?ooo`030000
003oool0oooo00H0oooo200000110?ooo`030000003oool0oooo03@0oooo00<000000?ooo`3oool0
0`3oool3000000H0oooo00@000000?ooo`3oool00000203oool00`000000oooo0?ooo`040?ooo`03
0000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`40
00000@3oool000030000003oool0oooo01/0oooo00<000000?ooo`3oool0303oool010000000oooo
0?ooo`0000090?ooo`030000003oool0oooo00<0oooo0P0000160?oooa@00000B03oool2000003H0
oooo00<000000?ooo`3oool0303oool010000000oooo0?ooo`0000090?ooo`030000003oool0oooo
00<0oooo0P00001@0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool00003
0000003oool0oooo01/0oooo00<000000?ooo`3oool0303oool010000000oooo0?ooo`00000:0?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?oo
o`030000003oool0oooo03@0oooo00<000000?ooo`3oool0303oool010000000oooo0?ooo`00000:
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool06`3oool00`00
0000oooo0?ooo`030?ooo`<000001P3oool010000000oooo0?ooo`0000080?ooo`040000003oool0
oooo000000<0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003o
ool0oooo03@0oooo00<000000?ooo`3oool00`3oool3000000H0oooo00@000000?ooo`3oool00000
203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01`0oooo
00<000000?ooo`3oool00P3oool00`000000oooo000000070?ooo`8000002P3oool2000000@0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo03D0oooo
00<000000?ooo`3oool00P3oool00`000000oooo000000070?ooo`8000002P3oool2000000@0oooo
00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool07@3oool400000080oooo00<000000?ooo`3oool05`3o
ool200000540oooo00<000000?ooo`3oool0CP3oool2000003P0oooo100000020?ooo`030000003o
ool0oooo01L0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1?0?ooo`800000603o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo
05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0I0?ooo`D000007`3oool200000540oooo00<000000?ooo`3oool0CP3oool2000003@0oooo
1@00000O0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0C`3oool2000001P0oooo
0@0000010?ooo`0000<000000?ooo`3oool0603oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo01`0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003o
ool0oooo0340oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0L0?ooo`030000003o
ool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo01L0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0K
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`0`
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`1?
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`00
0000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00001A0?ooo`03
0000003oool0oooo04h0oooo0P00001H0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3o
ool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0603oool500000200oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0340oooo
1@00000P0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01L0oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3o
ool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool07@3o
ool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0G0?ooo`030000003oool0oooo00<0oooo00<00000
0?ooo`3oool07@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<00000
0?ooo`3oool0<03oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo01d0oooo00<00000
0?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool05`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo
01d0oooo0P00001A0?ooo`030000003oool0oooo04h0oooo0P00000b0?ooo`030000003oool0oooo
00<0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo
04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo01P0oooo1@00000P0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`0a0?ooo`D0
0000803oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0[0?ooo`800000103oool2000000@0oooo
0P0000040?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo
0?ooo`140?ooo`800000103oool2000000@0oooo0P0000040?ooo`030000003oool0oooo04l0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo02X0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`130?ooo`04
0000003oool0oooo000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`1?
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0G0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0203oool01000
0000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo0P00001A0?ooo`030000003oool0
oooo04h0oooo0P00000b0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0203oool0
10000000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo0P00001@0?ooo`030000003o
ool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo01P0oooo00<00000
0?ooo`3oool00`3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo000000/0oooo00D0
00000?ooo`3oool0oooo0000001B0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0
<@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool0
00002`3oool01@000000oooo0?ooo`3oool000000540oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01T0oooo1@00000<0?ooo`04
0000003oool0oooo000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0<P3oool5000000`0oooo00@00000
0?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo04l0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo02/0oooo0P00000:0?ooo`800000103oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo04l0oooo00<000000?ooo`3oool0A03oool2000000X0oooo0P0000040?ooo`030000003o
ool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo04h0oooo0P00001H
0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@000001
0?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`03
0000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`40
00000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`1?0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3o
ool200000540oooo00<000000?ooo`3oool0CP3oool2000005P0oooo00<000000?ooo`3oool0C`3o
ool00`000000oooo0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1F
0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F
0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3o
ool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo
0?ooo`1>0?ooo`800000F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo
0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<00000
0?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo
04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo04h0oooo0P00001H0?ooo`03
0000003oool0oooo04l0oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`00
00<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo
00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0[0?ooo`800000103o
ool2000000D0oooo0`0000020?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3o
ool00`000000oooo0?ooo`140?ooo`800000103oool2000000D0oooo0`0000020?ooo`030000003o
ool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo02X0oooo00@000000?ooo`3oool000002`3oool01@000000oooo0?oo
o`3oool000000580oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`130?ooo`040000
003oool0oooo000000/0oooo00D000000?ooo`3oool0oooo0000001A0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`04
0000003oool0oooo000000P0oooo1@0000020?ooo`800000D@3oool00`000000oooo0?ooo`1>0?oo
o`800000A@3oool010000000oooo0?ooo`0000080?ooo`D000000P3oool200000500oooo00<00000
0?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3oool01000
0000oooo0?ooo`0000080?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04<0oooo00@000000?ooo`3oool00000
203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo
00@000000?ooo`3oool000002@3oool00`000000oooo000000030?ooo`030000003oool0oooo0500
oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo0000
00T0oooo00<000000?ooo`0000000`3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0[0?ooo`80
00002`3oool2000000<0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`03
0000003oool0oooo04@0oooo0P00000;0?ooo`8000000`3oool00`000000oooo0?ooo`1?0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo
0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00001A0?ooo`030000003o
ool0oooo04h0oooo0P00001H0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0C`3o
ool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`00
0000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3o
ool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`00
00<000000?ooo`3oool0?@3oool200000540oooo00<000000?ooo`3oool0CP3oool2000005P0oooo
00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1?0?ooo`800000603oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3o
ool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`80
0000D@3oool00`000000oooo0?ooo`1>0?ooo`800000F03oool00`000000oooo0?ooo`1?0?ooo`03
0000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0oooo
00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1F
0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F
0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo
04h0oooo0P00001H0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0C`3oool20000
01P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0[0?ooo`800000103oool2000000@0oooo0P0000040?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`140?ooo`800000103oool2000000@0oooo
0P0000040?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool00000
203oool010000000oooo0?ooo`0000030?ooo`040000003oool0oooo000000@0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo000000150?ooo`040000003oool0oooo000000P0oooo00@00000
0?ooo`3oool000000`3oool00`000000oooo000000040?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00@0
00000?ooo`3oool00000603oool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003o
ool0oooo000000/0oooo00@000000?ooo`3oool0ooooYP0000150?ooo`040000003oool0oooo0000
00/0oooo00@000000?ooo`3oool0ooooYP00000H0?ooo`4000000@3oool000030000003oool0oooo
02X0oooo00@000000?ooo`3oool000002@3oool200000>l0oooo00@000000?ooo`3oool000002@3o
ool200000<80oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00
00090?ooo`030000003oool0oooo0>h0oooo00@000000?ooo`3oool000002@3oool00`000000oooo
0?ooo`310?ooo`4000000@3oool000030000003oool0oooo02/0oooo0P00000:0?ooo`<00000k`3o
ool2000000X0oooo0`0000310?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3oool1
00000040oooo00000`000000oooo0?ooo`1b0?ooo`030000003oool0oooo0?/0oooo00<000000?oo
o`3oool0QP3oool100000040oooo00000`000000oooo0?ooo`1b0?ooo`030000003oool0oooo0?/0
oooo00<000000?ooo`3oool0QP3oool100000040oooo00000`000000oooo0?ooo`1c0?ooo`<00000
00<0oooo000000000000703oool5000000D0oooo0P0000050?ooo`@00000a`3oool3000000030?oo
o`000000000001d0oooo0`0000060?ooo`8000001@3oool400000540oooo0@0000010?ooo`0000<0
00000?ooo`3oool0L`3oool00`000000oooo0?ooo`02000000`0oooo1P00000;0?ooo`050000003o
ool0oooo0?ooo`0000001@3oool2000000@0oooo00<000000?ooo`3oool00P3oool00`000000oooo
0?ooo`340?ooo`030000003oool0oooo00800000303oool6000000/0oooo00D000000?ooo`3oool0
oooo000000050?ooo`800000103oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04h0
oooo0@0000010?ooo`0000<000000?ooo`3oool0L`3oool01@000000oooo0?ooo`3oool0000001h0
oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0<@0
oooo00D000000?ooo`3oool0oooo0000000Q0?ooo`030000003oool0oooo00T0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`1>0?ooo`4000000@3oool000030000003oool0oooo07<0
oooo00D000000?ooo`3oool0oooo0000000O0?ooo`030000003oool0oooo00/0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`340?ooo`050000003oool0oooo0?ooo`0000008@3oool0
0`000000oooo0?ooo`090?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0CP3oool1
00000040oooo00000`000000oooo0?ooo`1d0?ooo`050000003oool0oooo0?ooo`0000002`3oool6
000000h0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo0<D0oooo00D000000?ooo`3oool0oooo0000000;0?ooo`H000003@3oool2000000`0oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`1>0?ooo`4000000@3oool000030000003oool0
oooo07@0oooo00D000000?ooo`3oool0oooo0000000O0?ooo`030000003oool0oooo00X0oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`350?ooo`050000003oool0oooo0?ooo`000000
803oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
CP3oool100000040oooo00000`000000oooo0?ooo`2I0?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`3Z0?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`1>0?ooo`4000000@3oool000030000003oool0
oooo09D0oooo00D000000?ooo`3oool0oooo0000000;0?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool0iP3oool01@000000oooo0?ooo`3oool0000000/0oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`1>0?ooo`4000000@3oool000030000003oool0oooo09H0oooo0`00
000=0?ooo`@00000jP3oool3000000d0oooo1000001A0?ooo`4000000@3oool000030000003oool0
oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?oo
o`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooo
nP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3oool10000
0040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0
o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3oool100000040oooo0000
0`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?oo
o`4000000@3oool000030000003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo
0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3o
ool000030000003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?oo
ooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000
003oool0oooo08h0oooo0`00003k0?ooo`<00000JP3oool100000040oooo00000`000000oooo0?oo
o`2=0?ooo`050000003oool0oooo0?ooo`000000n@3oool01@000000oooo0?ooo`3oool0000006T0
oooo0@0000010?ooo`0000<000000?ooo`3oool0S03oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo0?D0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`1V0?ooo`400000
0@3oool000030000003oool0oooo08`0oooo00<000000?ooo`3oool0103oool00`000000oooo0?oo
o`3d0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0I@3oool100000040oooo0000
0`000000oooo0?ooo`2<0?ooo`P00000mP3oool8000006L0oooo0@0000010?ooo`0000<000000?oo
o`3oool0S03oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0?@0oooo00<000000?oo
o`3oool0103oool00`000000oooo0?ooo`1U0?ooo`4000000@3oool000030000003oool0oooo08d0
oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`3e0?ooo`030000003oool0oooo00<0
oooo00<000000?ooo`3oool0I@3oool100000040oooo00000`000000oooo0?ooo`2>0?ooo`050000
003oool0oooo0?ooo`000000n@3oool01@000000oooo0?ooo`3oool0000006P0oooo0@0000010?oo
o`0000<000000?ooo`3oool0S`3oool300000?/0oooo0`00001Y0?ooo`4000000@3oool000030000
003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@00
00010?ooo`0000<000000?ooo`3oool0AP3oool2000001H0oooo1000000F0?ooo`D000004P3oool2
000001H0oooo1@00000D0?ooo`@000005P3oool2000006P0oooo0P00000F0?ooo`@000005@3oool5
00000180oooo0P00000F0?ooo`D00000503oool4000001H0oooo0P00000P0?ooo`4000000@3oool0
00030000003oool0oooo04D0oooo00@000000?ooo`3oool000005@3oool00`000000oooo0?ooo`0I
0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?oo
o`0D0?ooo`030000003oool0oooo01H0oooo00@000000?ooo`3oool00000IP3oool010000000oooo
0?ooo`00000E0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool04@3oool010000000
oooo0?ooo`00000G0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool05P3oool01000
0000oooo0?ooo`00000O0?ooo`4000000@3oool000030000003oool0oooo04L0oooo00<000000?oo
o`3oool05@3oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo0140oooo00@000000?oo
o`3oool000005`3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01L0oooo00<00000
0?ooo`3oool0I`3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01L0oooo00<00000
0?ooo`3oool04@3oool010000000oooo0?ooo`00000G0?ooo`030000003oool0oooo01D0oooo00<0
00000?ooo`3oool05`3oool00`000000oooo0?ooo`0N0?ooo`4000000@3oool000030000003oool0
oooo03l0oooo100000050?ooo`030000003oool0oooo00d0oooo100000040?ooo`030000003oool0
oooo00l0oooo100000040?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool000005`3o
ool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool0GP3o
ool4000000D0oooo00<000000?ooo`3oool03@3oool4000000@0oooo00<000000?ooo`3oool03P3o
ool4000000@0oooo00<000000?ooo`3oool04@3oool010000000oooo0?ooo`00000G0?ooo`030000
003oool0oooo01H0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0M0?ooo`400000
0@3oool000030000003oool0oooo04D0oooo00@000000?ooo`3oool000005@3oool010000000oooo
0?ooo`00000H0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool000005`3oool00`00
0000oooo0?ooo`0D0?ooo`040000003oool0oooo000001D0oooo00@000000?ooo`3oool00000IP3o
ool010000000oooo0?ooo`00000E0?ooo`040000003oool0oooo000001L0oooo00<000000?ooo`3o
ool04@3oool010000000oooo0?ooo`00000G0?ooo`030000003oool0oooo01@0oooo00@000000?oo
o`3oool000005@3oool010000000oooo0?ooo`00000O0?ooo`4000000@3oool000030000003oool0
oooo04H0oooo0P00000G0?ooo`800000603oool2000001@0oooo0P00000G0?ooo`8000005`3oool2
000001L0oooo0P00001X0?ooo`8000005`3oool2000001L0oooo0P00000D0?ooo`8000005`3oool2
000001L0oooo0P00000G0?ooo`800000803oool100000040oooo00000`000000oooo0?ooo`3o0?oo
ooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000
003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@00
00010?ooo`0000<000000?ooo`3oool0?@3ooonV000005P0ooooYP00000H0?ooo`4000000@3oool0
00030000003oool0oooo03d0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0F0?oo
o`030000003oool0oooo01L0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?oo
o`030000003oool0oooo01H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`040?oo
o`030000003oool0oooo05H0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0F0?oo
o`030000003oool0oooo01H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?oo
o`030000003oool0oooo01H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000
oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040
oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0
C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0
D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00
001A0?ooo`030000003oool0oooo04h0oooo0P00001H0?ooo`030000003oool0oooo04l0oooo00<0
00000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool0
0`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool0
0`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool1
00000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0
oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0
oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool200000540oooo00<000000?ooo`3oool0
CP3oool2000005P0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1?0?ooo`800000
603oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`040000003oool0oooo0?ooo`800000
C@3oool00`000000oooo0?ooo`1:0?ooo`8000000`3oool00`000000oooo0?ooo`1F0?ooo`030000
003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`400000
0@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool00`3oool7000004H0oooo00<0
00000?ooo`3oool0@`3oool7000000D0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?oo
o`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo0000
0`000000oooo0?ooo`0m0?ooo`030000003oool0oooo00X0oooo0`0000130?ooo`030000003oool0
oooo0440oooo0P00000<0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool0
0`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?oo
o`3oool0?@3oool2000000h0oooo0`0000100?ooo`030000003oool0oooo03h0oooo0`00000=0?oo
o`800000F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?oo
o`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0403oool2000003h0
oooo00<000000?ooo`3oool0?03oool200000140oooo00<000000?ooo`3oool0EP3oool00`000000
oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040
oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0180oooo0P00000l0?ooo`030000
003oool0oooo03X0oooo0P00000C0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0
C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0?@3oool00`000000oooo0?ooo`0D0?ooo`800000>P3oool00`000000oooo0?oo
o`0g0?ooo`<000005@3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<0
00000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0
oooo03d0oooo0P00000G0?ooo`030000003oool0oooo03L0oooo00<000000?ooo`3oool0=P3oool0
0`000000oooo0?ooo`0E0?ooo`800000F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0
oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?oo
o`3oool05`3oool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo03D0oooo00<000000?oo
o`3oool05`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02/0
oooo0P0000040?ooo`8000000`3oool500000080oooo00<000000?ooo`3oool0603oool2000003H0
oooo00<000000?ooo`3oool0<`3oool2000001X0oooo00<000000?ooo`3oool0A03oool2000000@0
oooo0P0000030?ooo`D000000P3oool010000000oooo0?ooo`3oool7000004L0oooo00<000000?oo
o`3oool0AP3oool7000000<0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000
oooo0?ooo`0Z0?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`0J0?ooo`030000003oool0oooo03<0oooo00<000000?ooo`3oool0<P3oool00`00
0000oooo0?ooo`0J0?ooo`030000003oool0oooo04<0oooo00@000000?ooo`3oool000002P3oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo00P0oooo100000130?ooo`030000003oool0
oooo0440oooo1@00000:0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?oo
o`3oool0:P3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo0P00000L
0?ooo`030000003oool0oooo0380oooo00<000000?ooo`3oool0<@3oool00`000000oooo0?ooo`0J
0?ooo`800000A@3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo0P00
000=0?ooo`@00000?`3oool00`000000oooo0?ooo`0n0?ooo`<000003P3oool2000001P0oooo0@00
00010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00000:0?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool0703oool200000380oooo00<000000?ooo`3oool0;`3o
ool2000001h0oooo00<000000?ooo`3oool0@`3oool010000000oooo0?ooo`00000:0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool0403oool4000003/0oooo00<000000?ooo`3oool0
>P3oool400000180oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?oo
o`0Z0?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3oool00P3oool00`000000oooo
0?ooo`0N0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool0;P3oool00`000000oooo
0?ooo`0N0?ooo`030000003oool0oooo04<0oooo00@000000?ooo`3oool000002P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo01@0oooo0P00000i0?ooo`030000003oool0oooo03P0
oooo0P00000F0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0
:`3oool2000000X0oooo0P0000040?ooo`030000003oool0oooo01l0oooo00<000000?ooo`3oool0
;P3oool00`000000oooo0?ooo`0]0?ooo`030000003oool0oooo01l0oooo00<000000?ooo`3oool0
A03oool2000000X0oooo0P0000040?ooo`030000003oool0oooo01H0oooo0P00000g0?ooo`030000
003oool0oooo03H0oooo0P00000H0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0?@3oool200000240oooo0P00000^0?ooo`030000003oool0oooo02/0oooo0P00
000Q0?ooo`800000F03oool00`000000oooo0?ooo`0H0?ooo`800000=@3oool00`000000oooo0?oo
o`0d0?ooo`8000006@3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool0
0`000000oooo0?ooo`0R0?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool0:P3oool0
0`000000oooo0?ooo`0R0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool06P3oool3
00000380oooo00<000000?ooo`3oool0<@3oool3000001`0oooo00<000000?ooo`3oool05P3oool1
00000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02<0oooo00<000000?oo
o`3oool0:P3oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo02<0oooo00<000000?oo
o`3oool0EP3oool00`000000oooo0?ooo`0M0?ooo`800000<03oool00`000000oooo0?ooo`0_0?oo
o`8000007`3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0
oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo02P0
oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo01l0
oooo0P00000^0?ooo`030000003oool0oooo02d0oooo0P00000Q0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool2000002H0oooo00<000000?ooo`3oool0
:03oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo02@0oooo0P00001H0?ooo`030000
003oool0oooo0240oooo0P00000/0?ooo`030000003oool0oooo02/0oooo0P00000R0?ooo`800000
603oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02H0oooo00<0
00000?ooo`3oool09`3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02H0oooo00<0
00000?ooo`3oool0EP3oool00`000000oooo0?ooo`0S0?ooo`800000:P3oool00`000000oooo0?oo
o`0Y0?ooo`8000009@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0
oooo03d0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0
oooo02D0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0
oooo02D0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0
oooo02D0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?oo
o`030000003oool0oooo02P0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`0T0?oo
o`030000003oool0oooo02P0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0V0?oo
o`8000009`3oool00`000000oooo0?ooo`0V0?ooo`800000:03oool00`000000oooo0?ooo`0F0?oo
o`4000000@3oool000030000003oool0oooo03d0oooo0P00000Z0?ooo`030000003oool0oooo02@0
oooo00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`0X0?ooo`800000F03oool00`000000
oooo0?ooo`0X0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool09@3oool00`000000
oooo0?ooo`0W0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000
003oool0oooo02X0oooo00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`0R0?ooo`030000
003oool0oooo02X0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0Y0?ooo`800000
903oool00`000000oooo0?ooo`0S0?ooo`800000:`3oool00`000000oooo0?ooo`0F0?ooo`400000
0@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0:`3oool00`000000oooo0?oo
o`0R0?ooo`030000003oool0oooo0200oooo0P00000]0?ooo`030000003oool0oooo05H0oooo00<0
00000?ooo`3oool0:`3oool200000280oooo00<000000?ooo`3oool08@3oool2000002d0oooo00<0
00000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0
oooo02`0oooo00<000000?ooo`3oool08@3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0
oooo02d0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0]0?ooo`800000803oool0
0`000000oooo0?ooo`0O0?ooo`800000;`3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool0
00030000003oool0oooo03d0oooo0P00000^0?ooo`030000003oool0oooo0200oooo00<000000?oo
o`3oool07P3oool00`000000oooo0?ooo`0]0?ooo`800000F03oool00`000000oooo0?ooo`0_0?oo
o`030000003oool0oooo01d0oooo00<000000?ooo`3oool07@3oool200000300oooo0P00000H0?oo
o`4000000@3oool000030000003oool0oooo01d0oooo100000020?ooo`030000003oool0oooo01L0
oooo00<000000?ooo`3oool0;P3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo01d0
oooo00<000000?ooo`3oool0;`3oool00`000000oooo0?ooo`0f0?ooo`@000000P3oool00`000000
oooo0?ooo`0G0?ooo`030000003oool0oooo0300oooo0P00000M0?ooo`030000003oool0oooo01/0
oooo0P00000c0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0
703oool00`000000oooo0?ooo`020?ooo`030000003oool0000000L0oooo0P0000040?ooo`800000
0`3oool4000000<0oooo00<000000?ooo`3oool0;`3oool00`000000oooo0?ooo`0N0?ooo`030000
003oool0oooo01`0oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`0e0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`0000001`3oool2000000@0oooo0P0000030?ooo`@00000
0`3oool00`000000oooo0?ooo`0b0?ooo`8000006`3oool00`000000oooo0?ooo`0I0?ooo`800000
=@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01/0oooo00<0
00000?ooo`3oool00`3oool3000000H0oooo00@000000?ooo`3oool00000203oool00`000000oooo
0?ooo`040?ooo`030000003oool0oooo0300oooo00<000000?ooo`3oool07@3oool00`000000oooo
0?ooo`0K0?ooo`030000003oool0oooo0340oooo00<000000?ooo`3oool0=03oool00`000000oooo
0?ooo`030?ooo`<000001P3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo00@0
oooo00<000000?ooo`3oool0=03oool2000001T0oooo00<000000?ooo`3oool05`3oool2000003L0
oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0K0?ooo`030000
003oool0oooo00`0oooo00@000000?ooo`3oool000002@3oool00`000000oooo0?ooo`030?ooo`80
0000<P3oool00`000000oooo0?ooo`0L0?ooo`030000003oool0oooo01X0oooo00<000000?ooo`3o
ool0<@3oool2000003H0oooo00<000000?ooo`3oool0303oool010000000oooo0?ooo`0000090?oo
o`030000003oool0oooo00<0oooo0P00000g0?ooo`030000003oool0oooo01H0oooo00<000000?oo
o`3oool05@3oool2000003P0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo01/0
oooo00<000000?ooo`3oool0303oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo
0080oooo00<000000?ooo`3oool0<P3oool2000001`0oooo00<000000?ooo`3oool06P3oool00`00
0000oooo0?ooo`0b0?ooo`030000003oool0oooo03@0oooo00<000000?ooo`3oool0303oool01000
0000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0=`3oool2
000001H0oooo00<000000?ooo`3oool04`3oool2000003/0oooo00<000000?ooo`3oool05P3oool1
00000040oooo00000`000000oooo0?ooo`0K0?ooo`030000003oool0oooo00<0oooo0`0000060?oo
o`040000003oool0oooo000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?oo
o`0d0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool06@3oool00`000000oooo0?oo
o`0c0?ooo`030000003oool0oooo03@0oooo00<000000?ooo`3oool00`3oool3000000H0oooo00@0
00000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo03T0
oooo0P00000D0?ooo`030000003oool0oooo0100oooo0`00000m0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0703oool00`000000oooo0?ooo`020?ooo`030000
003oool0000000L0oooo0P00000:0?ooo`800000103oool00`000000oooo0?ooo`0e0?ooo`030000
003oool0oooo01P0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0d0?ooo`030000
003oool0oooo03D0oooo00<000000?ooo`3oool00P3oool00`000000oooo000000070?ooo`800000
2P3oool2000000@0oooo00<000000?ooo`3oool0>`3oool300000140oooo00<000000?ooo`3oool0
3P3oool200000400oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?oo
o`0M0?ooo`@000000P3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo03H0oooo00<0
00000?ooo`3oool05`3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo03D0oooo00<0
00000?ooo`3oool0=P3oool400000080oooo00<000000?ooo`3oool05`3oool00`000000oooo0?oo
o`0n0?ooo`<000003P3oool00`000000oooo0?ooo`0<0?ooo`800000@P3oool00`000000oooo0?oo
o`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00000h0?ooo`030000003oool0
oooo01H0oooo00<000000?ooo`3oool05@3oool2000003L0oooo0P00001H0?ooo`030000003oool0
oooo0440oooo1000000:0?ooo`030000003oool0oooo00T0oooo0`0000130?ooo`800000603oool1
00000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo03P0oooo00<000000?oo
o`3oool05@3oool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo03P0oooo00<000000?oo
o`3oool0EP3oool00`000000oooo0?ooo`150?ooo`H00000103oool00`000000oooo0?ooo`030?oo
o`H00000A`3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0
oooo00<000000?ooo`3oool0>@3oool2000001D0oooo00<000000?ooo`3oool04`3oool00`000000
oooo0?ooo`0i0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0B`3oool:000004d0
oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000
003oool0oooo03/0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0A0?ooo`800000
?03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0
D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01T0oooo1@00
000O0?ooo`800000?@3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo0100oooo00<0
00000?ooo`3oool0>`3oool2000003@0oooo1@00000O0?ooo`030000003oool0oooo04l0oooo00<0
00000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0603oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo01`0oooo00<000000?ooo`3oool0?@3oool0
0`000000oooo0?ooo`0@0?ooo`030000003oool0oooo00h0oooo0P00000o0?ooo`030000003oool0
oooo0340oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0L0?ooo`030000003oool0
oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool0
00030000003oool0oooo01L0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0K0?oo
o`030000003oool0oooo03h0oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`0=0?oo
o`030000003oool0oooo03l0oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`050?oo
o`030000003oool0oooo01/0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?oo
o`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`0o0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool02`3oool200000480
oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500
oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000
@@3oool2000000h0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`110?ooo`800000
F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`400000
0@3oool000030000003oool0oooo01P0oooo1@00000P0?ooo`030000003oool0oooo0480oooo0`00
000;0?ooo`030000003oool0oooo00P0oooo0P0000150?ooo`030000003oool0oooo0340oooo1@00
000P0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`0F0?ooo`4000000@3oool000030000003oool0oooo01L0oooo00<000000?ooo`3oool00`3oool0
0`000000oooo0?ooo`0M0?ooo`030000003oool0oooo04D0oooo0P0000090?ooo`030000003oool0
oooo00H0oooo0P0000170?ooo`030000003oool0oooo0300oooo00<000000?ooo`3oool00`3oool0
0`000000oooo0?ooo`0M0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool0
0`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01L0oooo00<000000?oo
o`3oool00`3oool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo04L0oooo0`0000060?oo
o`030000003oool0oooo00<0oooo0`0000190?ooo`030000003oool0oooo0300oooo00<000000?oo
o`3oool00`3oool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01L0
oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0M0?ooo`800000B`3oool<000004/0
oooo0P00000b0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool07@3oool00`000000
oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000
003oool0oooo01P0oooo1@00000P0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0
C`3oool00`000000oooo0?ooo`0a0?ooo`D00000803oool00`000000oooo0?ooo`1?0?ooo`030000
003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?oo
o`0[0?ooo`800000103oool2000000@0oooo0P0000040?ooo`030000003oool0oooo0500oooo00<0
00000?ooo`3oool0C`3oool00`000000oooo0?ooo`140?ooo`800000103oool2000000@0oooo0P00
00040?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool00000203o
ool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0
C`3oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3o
ool000000`3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0G0?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool0203oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo
0080oooo0P00001A0?ooo`030000003oool0oooo04h0oooo0P00000b0?ooo`030000003oool0oooo
00D0oooo00<000000?ooo`3oool0203oool010000000oooo0?ooo`00000:0?ooo`030000003oool0
oooo0080oooo0P00001@0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool0
00030000003oool0oooo01P0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`090?oo
o`040000003oool0oooo000000/0oooo00D000000?ooo`3oool0oooo0000001B0?ooo`030000003o
ool0oooo04l0oooo00<000000?ooo`3oool0<@3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo00T0oooo00@000000?ooo`3oool000002`3oool01@000000oooo0?ooo`3oool000000540
oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000
003oool0oooo01T0oooo1@00000<0?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3o
ool000000`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0<P3oool5000000`0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`00
00030?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`0F0?ooo`4000000@3oool000030000003oool0oooo02/0oooo0P00000:0?ooo`800000103oool0
0`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0A03oool2
000000X0oooo0P0000040?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool0
0`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00001A0?oo
o`030000003oool0oooo04h0oooo0P00001H0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000
oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040
oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0
C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0
D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<0
00000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0oooo00<0
00000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@00
00010?ooo`0000<000000?ooo`3oool0?@3oool200000540oooo00<000000?ooo`3oool0CP3oool2
000005P0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1?0?ooo`800000603oool1
00000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0
oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0
oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000
003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000
003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?oo
o`0m0?ooo`800000D@3oool00`000000oooo0?ooo`1>0?ooo`800000F03oool00`000000oooo0?oo
o`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0
oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0
oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0
oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?oo
o`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?oo
o`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000
oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000
oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000
oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00001A0?ooo`030000
003oool0oooo04h0oooo0P00001H0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0
C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?oo
o`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?oo
o`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo0000
0`000000oooo0?ooo`0[0?ooo`800000103oool2000000D0oooo0`0000020?ooo`030000003oool0
oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`140?ooo`800000103oool2
000000D0oooo0`0000020?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool0
0`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?oo
o`3oool000002`3oool01@000000oooo0?ooo`3oool000000580oooo00<000000?ooo`3oool0C`3o
ool00`000000oooo0?ooo`130?ooo`040000003oool0oooo000000/0oooo00D000000?ooo`3oool0
oooo0000001A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040
oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000P0oooo1@0000020?ooo`80
0000D@3oool00`000000oooo0?ooo`1>0?ooo`800000A@3oool010000000oooo0?ooo`0000080?oo
o`D000000P3oool200000500oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?oo
o`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo
000000<0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0
oooo04<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000
003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`400000
0@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool000002@3oool00`000000oooo
000000030?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo
0?ooo`130?ooo`040000003oool0oooo000000T0oooo00<000000?ooo`0000000`3oool00`000000
oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040
oooo00000`000000oooo0?ooo`0[0?ooo`8000002`3oool2000000<0oooo00<000000?ooo`3oool0
D03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04@0oooo0P00000;0?ooo`800000
0`3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0
5P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo0?oo
o`1>0?ooo`800000F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00
000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool0
0`000000oooo0?ooo`1?0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool0
0`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?oo
o`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500
oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0
oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000
003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo04h0oooo0P00001H0?ooo`030000
003oool0oooo04l0oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<0
00000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<0
00000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0
oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0
oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool0
00030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1?0?oo
o`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@0?oo
o`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool00`000000
oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040
oooo00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo0?ooo`1>0?ooo`800000
F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`400000
0@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`1?0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?oo
o`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool0
0`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0EP3oool0
0`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool1
00000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool0C`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0
oooo0P00001A0?ooo`030000003oool0oooo04h0oooo0P00001H0?ooo`030000003oool0oooo04l0
oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0
?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0
EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0
5P3oool100000040oooo00000`000000oooo0?ooo`0[0?ooo`800000103oool2000000@0oooo0P00
00040?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?oo
o`140?ooo`800000103oool2000000@0oooo0P0000040?ooo`030000003oool0oooo04l0oooo00<0
00000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0
oooo02X0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000
003oool0000000@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo000000150?ooo`040000
003oool0oooo000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo000000040?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00@000000?ooo`3oool00000603oool100000040oooo00000`00
0000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000/0oooo00@000000?ooo`3oool0ooooYP00
00150?ooo`040000003oool0oooo000000/0oooo00@000000?ooo`3oool0ooooYP00000H0?ooo`40
00000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool000002@3oool200000>l0
oooo00@000000?ooo`3oool000002@3oool200000<80oooo0@0000010?ooo`0000<000000?ooo`3o
ool0:P3oool010000000oooo0?ooo`0000090?ooo`030000003oool0oooo0>h0oooo00@000000?oo
o`3oool000002@3oool00`000000oooo0?ooo`310?ooo`4000000@3oool000030000003oool0oooo
02/0oooo0P00000:0?ooo`<00000k`3oool2000000X0oooo0`0000310?ooo`4000000@3oool00003
0000003oool0oooo0780oooo00<000000?ooo`3oool0n`3oool00`000000oooo0?ooo`260?ooo`40
00000@3oool000030000003oool0oooo0780oooo00<000000?ooo`3oool0n`3oool00`000000oooo
0?ooo`260?ooo`4000000@3oool000030000003oool0oooo07<0oooo0`0000000`3oool000000000
000M0?ooo`D00000103oool2000000D0oooo100000370?ooo`<0000000<0oooo0000000000007@3o
ool5000000@0oooo0P0000050?ooo`@00000D@3oool100000040oooo00000`000000oooo0?ooo`1c
0?ooo`030000003oool0oooo00800000303oool6000000h0oooo00<000000?ooo`3oool0103oool2
000000@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`340?ooo`030000003oool0
oooo00800000303oool6000000h0oooo00<000000?ooo`3oool0103oool2000000@0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`1>0?ooo`4000000@3oool000030000003oool0oooo
07<0oooo00D000000?ooo`3oool0oooo0000000P0?ooo`030000003oool0oooo00X0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`340?ooo`050000003oool0oooo0?ooo`000000803o
ool00`000000oooo0?ooo`0?0?ooo`030000003oool0oooo04h0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0L`3oool01@000000oooo0?ooo`3oool000000200oooo00<000000?ooo`3oool02P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0<@0oooo00D000000?ooo`3oool0oooo
0000000P0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool0CP3oool100000040oooo
00000`000000oooo0?ooo`1d0?ooo`050000003oool0oooo0?ooo`0000002`3oool6000000h0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0<D0oooo
00D000000?ooo`3oool0oooo0000000;0?ooo`H000003P3oool00`000000oooo0?ooo`0?0?ooo`03
0000003oool0oooo04h0oooo0@0000010?ooo`0000<000000?ooo`3oool0M03oool01@000000oooo
0?ooo`3oool0000001l0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`03
0000003oool0oooo0<D0oooo00D000000?ooo`3oool0oooo0000000O0?ooo`030000003oool0oooo
00/0oooo1000001A0?ooo`4000000@3oool000030000003oool0oooo09P0oooo00<000000?ooo`3o
ool02P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0>T0oooo00<000000?ooo`3o
ool02`3oool00`000000oooo0?ooo`1B0?ooo`4000000@3oool000030000003oool0oooo09H0oooo
0`00000<0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0i`3oool3000000d0oooo
00<000000?ooo`3oool0DP3oool100000040oooo00000`000000oooo0?ooo`2H0?ooo`030000003o
ool0oooo00/0oooo1000003/0?ooo`030000003oool0oooo00/0oooo1@00001@0?ooo`4000000@3o
ool000030000003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?oo
ooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000
003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@00
00010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo
0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`00
00<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3o
ool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?oo
o`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3oool100000040
oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3o
oooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3oool100000040oooo00000`00
0000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`40
00000@3oool000030000003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?oo
o`2>0?ooo`<00000n`3oool3000006X0oooo0@0000010?ooo`0000<000000?ooo`3oool0S@3oool0
1@000000oooo0?ooo`3oool000000?T0oooo00D000000?ooo`3oool0oooo0000001Y0?ooo`400000
0@3oool000030000003oool0oooo08`0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?oo
o`3e0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0IP3oool100000040oooo0000
0`000000oooo0?ooo`2<0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0m03oool0
0`000000oooo0?ooo`040?ooo`030000003oool0oooo06D0oooo0@0000010?ooo`0000<000000?oo
o`3oool0S03oool800000?H0oooo2000001W0?ooo`4000000@3oool000030000003oool0oooo08`0
oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`3d0?ooo`030000003oool0oooo00@0
oooo00<000000?ooo`3oool0I@3oool100000040oooo00000`000000oooo0?ooo`2=0?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool0m@3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo06D0oooo0@0000010?ooo`0000<000000?ooo`3oool0SP3oool01@000000oooo0?oo
o`3oool000000?T0oooo00D000000?ooo`3oool0oooo0000001X0?ooo`4000000@3oool000030000
003oool0oooo08l0oooo0`00003k0?ooo`<00000J@3oool100000040oooo00000`000000oooo0?oo
o`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0A`3oool2000001H0oooo1000000E
0?ooo`D000004P3oool2000001H0oooo1@00000D0?ooo`@000005P3oool2000006P0oooo0P00000F
0?ooo`@000005@3oool500000180oooo0P00000F0?ooo`D00000503oool4000001H0oooo0P00000P
0?ooo`4000000@3oool000030000003oool0oooo04H0oooo00@000000?ooo`3oool000005@3oool0
0`000000oooo0?ooo`0H0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool000005`3o
ool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo01H0oooo00@000000?ooo`3oool00000
IP3oool010000000oooo0?ooo`00000E0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3o
ool04@3oool010000000oooo0?ooo`00000G0?ooo`030000003oool0oooo01@0oooo00<000000?oo
o`3oool05P3oool010000000oooo0?ooo`00000O0?ooo`4000000@3oool000030000003oool0oooo
04P0oooo00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo
0140oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0
oooo01L0oooo00<000000?ooo`3oool0I`3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0
oooo01L0oooo00<000000?ooo`3oool04@3oool010000000oooo0?ooo`00000G0?ooo`030000003o
ool0oooo01D0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0N0?ooo`4000000@3o
ool000030000003oool0oooo0400oooo100000050?ooo`030000003oool0oooo00d0oooo10000004
0?ooo`030000003oool0oooo00h0oooo100000040?ooo`030000003oool0oooo0140oooo00@00000
0?ooo`3oool000005`3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01L0oooo00<0
00000?ooo`3oool0GP3oool4000000D0oooo00<000000?ooo`3oool03@3oool4000000@0oooo00<0
00000?ooo`3oool03P3oool4000000@0oooo00<000000?ooo`3oool04@3oool010000000oooo0?oo
o`00000G0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool05`3oool00`000000oooo
0?ooo`0M0?ooo`4000000@3oool000030000003oool0oooo04H0oooo00@000000?ooo`3oool00000
5@3oool010000000oooo0?ooo`00000G0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3o
ool000005`3oool00`000000oooo0?ooo`0D0?ooo`040000003oool0oooo000001D0oooo00@00000
0?ooo`3oool00000IP3oool010000000oooo0?ooo`00000E0?ooo`040000003oool0oooo000001L0
oooo00<000000?ooo`3oool04@3oool010000000oooo0?ooo`00000G0?ooo`030000003oool0oooo
01@0oooo00@000000?ooo`3oool000005@3oool010000000oooo0?ooo`00000O0?ooo`4000000@3o
ool000030000003oool0oooo04L0oooo0P00000G0?ooo`8000005`3oool2000001@0oooo0P00000G
0?ooo`8000005`3oool2000001L0oooo0P00001X0?ooo`8000005`3oool2000001L0oooo0P00000D
0?ooo`8000005`3oool2000001L0oooo0P00000G0?ooo`800000803oool100000040oooo00000`00
0000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`40
00000@3oool000030000003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?oo
o`3o0?ooooX0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool0
00030000003oool0oooo03L0oooo0P0000040?ooojH00000F03ooonV000001P0oooo0@0000010?oo
o`0000<000000?ooo`3oool0=P3oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo
00D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo
01H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo
01H0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`1F0?ooo`040000003oool0oooo
0?ooo`T000004`3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01H0oooo00<00000
0?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo0140oooo2P000003
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0=P3oool01000
0000oooo0?ooo`0000030?ooo`8000000P3oool@000003l0oooo00<000000?ooo`3oool0?03oool@
00000080oooo0P00001H0?ooo`030000003oool0oooo00X0oooo1P00000o0?ooo`030000003oool0
oooo03h0oooo1@00000=0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?oo
o`3oool0=P3oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo0140oooo1`00000h
0?ooo`030000003oool0oooo03H0oooo1P00000C0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0403oool2000003d0oooo00<000000?ooo`3oool0>`3oool300000180oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0f0?ooo`040000003oool0oooo
000000<0oooo00<000000?ooo`3oool0603oool2000003H0oooo00<000000?ooo`3oool0<P3oool4
000001T0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0B0?ooo`800000>`3oool0
0`000000oooo0?ooo`0i0?ooo`800000503oool2000001P0oooo0@0000010?ooo`0000<000000?oo
o`3oool0=`3oool2000000@0oooo00<000000?ooo`3oool06P3oool400000380oooo00<000000?oo
o`3oool0<03oool2000001d0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0D0?oo
o`800000>@3oool00`000000oooo0?ooo`0g0?ooo`8000005`3oool00`000000oooo0?ooo`0F0?oo
o`4000000@3oool000030000003oool0oooo03d0oooo0P00000O0?ooo`800000<03oool00`000000
oooo0?ooo`0^0?ooo`8000007P3oool2000005P0oooo00<000000?ooo`3oool05P3oool2000003L0
oooo00<000000?ooo`3oool0=P3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0P0?ooo`800000
;P3oool00`000000oooo0?ooo`0/0?ooo`8000008@3oool00`000000oooo0?ooo`1F0?ooo`030000
003oool0oooo01P0oooo00<000000?ooo`3oool0=03oool00`000000oooo0?ooo`0d0?ooo`800000
6P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<0
00000?ooo`3oool08P3oool00`000000oooo0?ooo`0[0?ooo`030000003oool0oooo02X0oooo0P00
000S0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool06@3oool2000003@0oooo00<0
00000?ooo`3oool0<`3oool00`000000oooo0?ooo`0I0?ooo`800000603oool100000040oooo0000
0`000000oooo0?ooo`0m0?ooo`800000903oool00`000000oooo0?ooo`0Z0?ooo`030000003oool0
oooo02T0oooo00<000000?ooo`3oool08P3oool2000005P0oooo00<000000?ooo`3oool06`3oool0
0`000000oooo0?ooo`0a0?ooo`030000003oool0oooo0380oooo00<000000?ooo`3oool06`3oool0
0`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?oo
o`3oool0903oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo02P0oooo00<000000?oo
o`3oool0903oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo01`0oooo00<000000?oo
o`3oool0<03oool00`000000oooo0?ooo`0a0?ooo`030000003oool0oooo01`0oooo00<000000?oo
o`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02D0
oooo00<000000?ooo`3oool0:03oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo02D0
oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo02l0
oooo00<000000?ooo`3oool0;`3oool2000001l0oooo00<000000?ooo`3oool05P3oool100000040
oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool0
9`3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool0
EP3oool00`000000oooo0?ooo`0N0?ooo`030000003oool0oooo02h0oooo00<000000?ooo`3oool0
;P3oool00`000000oooo0?ooo`0N0?ooo`800000603oool100000040oooo00000`000000oooo0?oo
o`0m0?ooo`8000009`3oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo02D0oooo00<0
00000?ooo`3oool09P3oool2000005P0oooo00<000000?ooo`3oool07`3oool00`000000oooo0?oo
o`0]0?ooo`030000003oool0oooo02d0oooo00<000000?ooo`3oool0803oool00`000000oooo0?oo
o`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool09`3oool0
0`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02D0oooo00<000000?ooo`3oool09`3oool0
0`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0200oooo00<000000?ooo`3oool0;03oool0
0`000000oooo0?ooo`0/0?ooo`030000003oool0oooo0240oooo00<000000?ooo`3oool05P3oool1
00000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02P0oooo00<000000?oo
o`3oool09@3oool00`000000oooo0?ooo`0T0?ooo`030000003oool0oooo02P0oooo00<000000?oo
o`3oool0EP3oool00`000000oooo0?ooo`0Q0?ooo`030000003oool0oooo02/0oooo00<000000?oo
o`3oool0:`3oool00`000000oooo0?ooo`0R0?ooo`030000003oool0oooo01H0oooo0@0000010?oo
o`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo02@0
oooo00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo05H0
oooo00<000000?ooo`3oool08P3oool00`000000oooo0?ooo`0Z0?ooo`030000003oool0oooo02X0
oooo00<000000?ooo`3oool08P3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0
?@3oool2000002/0oooo00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`0R0?ooo`030000
003oool0oooo02T0oooo0P00001H0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool0
:@3oool00`000000oooo0?ooo`0Z0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool0
5P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02X0oooo00<0
00000?ooo`3oool08`3oool00`000000oooo0?ooo`0R0?ooo`030000003oool0oooo02X0oooo00<0
00000?ooo`3oool0A03oool2000000@0oooo0P0000030?ooo`D000000P3oool00`000000oooo0?oo
o`0T0?ooo`030000003oool0oooo02P0oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?oo
o`0T0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:`3oool2
000000@0oooo0P0000030?ooo`D000000P3oool00`000000oooo0?ooo`0[0?ooo`030000003oool0
oooo0280oooo00<000000?ooo`3oool08@3oool00`000000oooo0?ooo`0[0?ooo`030000003oool0
oooo04<0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo02D0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0X0?ooo`030000003o
ool0oooo02D0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0Z
0?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?oo
o`0/0?ooo`030000003oool0oooo0240oooo00<000000?ooo`3oool0803oool00`000000oooo0?oo
o`0/0?ooo`030000003oool0oooo04<0oooo00@000000?ooo`3oool000002P3oool00`000000oooo
0?ooo`020?ooo`8000009P3oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo02L0oooo
00<000000?ooo`3oool09@3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3o
ool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo0P00000^0?ooo`030000
003oool0oooo0200oooo00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`0/0?ooo`800000
A@3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool09P3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3o
ool09P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo
00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo02d0
oooo00<000000?ooo`3oool0803oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo02d0
oooo00<000000?ooo`3oool0@`3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo
0080oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo
02H0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo02X0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo02h0oooo00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`0N0?oo
o`030000003oool0oooo02h0oooo00<000000?ooo`3oool0A03oool2000000X0oooo0P0000040?oo
o`030000003oool0oooo02P0oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`0U0?oo
o`030000003oool0oooo02P0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000
oooo0?ooo`0[0?ooo`8000002P3oool2000000@0oooo00<000000?ooo`3oool0;P3oool00`000000
oooo0?ooo`0O0?ooo`030000003oool0oooo01h0oooo00<000000?ooo`3oool0;P3oool00`000000
oooo0?ooo`1F0?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool08`3oool00`000000
oooo0?ooo`0U0?ooo`030000003oool0oooo02L0oooo0P00000H0?ooo`4000000@3oool000030000
003oool0oooo03d0oooo0P00000`0?ooo`030000003oool0oooo01h0oooo00<000000?ooo`3oool0
7@3oool00`000000oooo0?ooo`0^0?ooo`800000F03oool00`000000oooo0?ooo`0Z0?ooo`030000
003oool0oooo0280oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`0Y0?ooo`030000
003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?oo
o`0_0?ooo`030000003oool0oooo01h0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?oo
o`0_0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0:P3oool00`000000oooo0?oo
o`0R0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool0:P3oool00`000000oooo0?oo
o`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0<03oool0
0`000000oooo0?ooo`0M0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool0;`3oool0
0`000000oooo0?ooo`1F0?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool08@3oool0
0`000000oooo0?ooo`0S0?ooo`030000003oool0oooo02X0oooo00<000000?ooo`3oool05P3oool1
00000040oooo00000`000000oooo0?ooo`0m0?ooo`800000<@3oool00`000000oooo0?ooo`0M0?oo
o`030000003oool0oooo01`0oooo00<000000?ooo`3oool0;`3oool2000005P0oooo00<000000?oo
o`3oool0:`3oool00`000000oooo0?ooo`0Q0?ooo`030000003oool0oooo0280oooo00<000000?oo
o`3oool0:P3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`0`0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool0703oool00`000000
oooo0?ooo`0`0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0;03oool00`000000
oooo0?ooo`0P0?ooo`030000003oool0oooo0280oooo00<000000?ooo`3oool0:`3oool00`000000
oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0
<@3oool00`000000oooo0?ooo`0L0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool0
<@3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo02`0oooo00<000000?ooo`3oool0
803oool00`000000oooo0?ooo`0Q0?ooo`030000003oool0oooo02`0oooo00<000000?ooo`3oool0
5P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0340oooo00<0
00000?ooo`3oool0703oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo0340oooo00<0
00000?ooo`3oool0EP3oool00`000000oooo0?ooo`0]0?ooo`030000003oool0oooo01l0oooo00<0
00000?ooo`3oool0803oool00`000000oooo0?ooo`0]0?ooo`030000003oool0oooo01H0oooo0@00
00010?ooo`0000<000000?ooo`3oool0?@3oool2000003<0oooo00<000000?ooo`3oool06`3oool0
0`000000oooo0?ooo`0K0?ooo`030000003oool0oooo0300oooo0P00001H0?ooo`030000003oool0
oooo02d0oooo00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`0P0?ooo`030000003oool0
oooo02`0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?oo
o`3oool0<P3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo01X0oooo00<000000?oo
o`3oool0<P3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo02h0oooo00<000000?oo
o`3oool07P3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo02h0oooo00<000000?oo
o`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0380
oooo00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`0J0?ooo`030000003oool0oooo0380
oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0^0?ooo`030000003oool0oooo01h0
oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`0_0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0c0?ooo`030000
003oool0oooo01X0oooo00<000000?ooo`3oool06@3oool00`000000oooo0?ooo`0c0?ooo`030000
003oool0oooo05H0oooo00<000000?ooo`3oool0;`3oool00`000000oooo0?ooo`0M0?ooo`030000
003oool0oooo01h0oooo00<000000?ooo`3oool0;`3oool00`000000oooo0?ooo`0F0?ooo`400000
0@3oool000030000003oool0oooo03d0oooo0P00000d0?ooo`030000003oool0oooo01X0oooo00<0
00000?ooo`3oool06@3oool00`000000oooo0?ooo`0b0?ooo`800000F03oool00`000000oooo0?oo
o`0`0?ooo`030000003oool0oooo01`0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?oo
o`0_0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0M0?ooo`@000000P3oool0
0`000000oooo0?ooo`0G0?ooo`030000003oool0oooo03<0oooo00<000000?ooo`3oool06P3oool0
0`000000oooo0?ooo`0I0?ooo`030000003oool0oooo03<0oooo00<000000?ooo`3oool0=P3oool4
00000080oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0`0?ooo`030000003oool0
oooo01`0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?ooo`0`0?ooo`030000003oool0
oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0703oool00`000000oooo0?ooo`020?oo
o`030000003oool0000000L0oooo0P0000040?ooo`8000000`3oool4000000<0oooo00<000000?oo
o`3oool0=03oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01P0oooo00<000000?oo
o`3oool0=03oool00`000000oooo0?ooo`0e0?ooo`030000003oool0oooo0080oooo00<000000?oo
o`0000001`3oool2000000@0oooo0P0000030?ooo`@000000`3oool00`000000oooo0?ooo`0a0?oo
o`030000003oool0oooo01/0oooo00<000000?ooo`3oool0703oool00`000000oooo0?ooo`0a0?oo
o`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool06`3oool00`000000
oooo0?ooo`030?ooo`<000001P3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo
00@0oooo00<000000?ooo`3oool0=03oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo
01P0oooo00<000000?ooo`3oool0=03oool00`000000oooo0?ooo`0d0?ooo`030000003oool0oooo
00<0oooo0`0000060?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool0103oool0
0`000000oooo0?ooo`0a0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool06`3oool0
0`000000oooo0?ooo`0b0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?oo
o`3oool06`3oool00`000000oooo0?ooo`0<0?ooo`040000003oool0oooo000000T0oooo00<00000
0?ooo`3oool00`3oool2000003H0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0G
0?ooo`030000003oool0oooo03@0oooo0P00000f0?ooo`030000003oool0oooo00`0oooo00@00000
0?ooo`3oool000002@3oool00`000000oooo0?ooo`030?ooo`800000<`3oool00`000000oooo0?oo
o`0J0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool0<@3oool2000001P0oooo0@00
00010?ooo`0000<000000?ooo`3oool06`3oool00`000000oooo0?ooo`0<0?ooo`040000003oool0
oooo000000X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0e0?ooo`030000003o
ool0oooo01P0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0e0?ooo`030000003o
ool0oooo03@0oooo00<000000?ooo`3oool0303oool010000000oooo0?ooo`00000:0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool0<P3oool00`000000oooo0?ooo`0J0?ooo`030000
003oool0oooo01X0oooo00<000000?ooo`3oool0<`3oool00`000000oooo0?ooo`0F0?ooo`400000
0@3oool000030000003oool0oooo01/0oooo00<000000?ooo`3oool00`3oool3000000H0oooo00@0
00000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo03D0
oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo03D0
oooo00<000000?ooo`3oool0=03oool00`000000oooo0?ooo`030?ooo`<000001P3oool010000000
oooo0?ooo`0000080?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool0<`3oool0
0`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01X0oooo00<000000?ooo`3oool0<`3oool0
0`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01`0oooo00<000000?oo
o`3oool00P3oool00`000000oooo000000070?ooo`8000002P3oool2000000@0oooo0P00000g0?oo
o`030000003oool0oooo01L0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0e0?oo
o`800000=`3oool00`000000oooo0?ooo`020?ooo`030000003oool0000000L0oooo0P00000:0?oo
o`800000103oool00`000000oooo0?ooo`0c0?ooo`030000003oool0oooo01T0oooo00<000000?oo
o`3oool06@3oool00`000000oooo0?ooo`0d0?ooo`030000003oool0oooo01H0oooo0@0000010?oo
o`0000<000000?ooo`3oool07@3oool400000080oooo00<000000?ooo`3oool05`3oool00`000000
oooo0?ooo`0f0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool05P3oool00`000000
oooo0?ooo`0f0?ooo`030000003oool0oooo03H0oooo100000020?ooo`030000003oool0oooo01L0
oooo00<000000?ooo`3oool0=03oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo01T0
oooo00<000000?ooo`3oool0<`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0
?@3oool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool0
5P3oool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0
=03oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool0
=@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<0
00000?ooo`3oool0=`3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01D0oooo00<0
00000?ooo`3oool0=`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo03D0oooo00<0
00000?ooo`3oool05`3oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo03D0oooo00<0
00000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000>03oool0
0`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool0=P3oool2
000005P0oooo00<000000?ooo`3oool0=@3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0
oooo01L0oooo00<000000?ooo`3oool0=P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool0
00030000003oool0oooo03d0oooo00<000000?ooo`3oool0=`3oool00`000000oooo0?ooo`0F0?oo
o`030000003oool0oooo01@0oooo00<000000?ooo`3oool0>03oool00`000000oooo0?ooo`1F0?oo
o`030000003oool0oooo03H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0G0?oo
o`030000003oool0oooo03D0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo01T0
oooo1@00000O0?ooo`030000003oool0oooo03P0oooo00<000000?ooo`3oool05@3oool00`000000
oooo0?ooo`0D0?ooo`030000003oool0oooo03P0oooo00<000000?ooo`3oool0<P3oool5000001l0
oooo00<000000?ooo`3oool0=P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01H0
oooo00<000000?ooo`3oool0=`3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000
003oool0oooo01P0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0L0?ooo`030000
003oool0oooo03P0oooo00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`0D0?ooo`030000
003oool0oooo03P0oooo00<000000?ooo`3oool0<@3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo01`0oooo00<000000?ooo`3oool0=`3oool00`000000oooo0?ooo`0E0?ooo`030000
003oool0oooo01H0oooo00<000000?ooo`3oool0=`3oool00`000000oooo0?ooo`0F0?ooo`400000
0@3oool000030000003oool0oooo01L0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?oo
o`0K0?ooo`800000>@3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01<0oooo00<0
00000?ooo`3oool0>03oool200000380oooo00<000000?ooo`3oool01@3oool00`000000oooo0?oo
o`0K0?ooo`030000003oool0oooo03L0oooo00<000000?ooo`3oool05@3oool00`000000oooo0?oo
o`0E0?ooo`030000003oool0oooo03P0oooo00<000000?ooo`3oool05P3oool100000040oooo0000
0`000000oooo0?ooo`0m0?ooo`030000003oool0oooo03T0oooo00<000000?ooo`3oool0503oool0
0`000000oooo0?ooo`0C0?ooo`030000003oool0oooo03T0oooo00<000000?ooo`3oool0EP3oool0
0`000000oooo0?ooo`0h0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool05@3oool0
0`000000oooo0?ooo`0h0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?oo
o`3oool0?@3oool00`000000oooo0?ooo`0i0?ooo`030000003oool0oooo01@0oooo00<000000?oo
o`3oool04`3oool00`000000oooo0?ooo`0i0?ooo`030000003oool0oooo05H0oooo00<000000?oo
o`3oool0>03oool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo01@0oooo00<000000?oo
o`3oool0>03oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0603oool500000200
oooo00<000000?ooo`3oool0>@3oool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo0180
oooo00<000000?ooo`3oool0>P3oool00`000000oooo0?ooo`0a0?ooo`D00000803oool00`000000
oooo0?ooo`0i0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool0503oool00`000000
oooo0?ooo`0i0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0
5`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo01d0oooo0P00000k0?ooo`030000
003oool0oooo01<0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0i0?ooo`800000
<P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool0
>@3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool0
>P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01L0oooo00<0
00000?ooo`3oool00`3oool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo03X0oooo00<0
00000?ooo`3oool04`3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo03/0oooo00<0
00000?ooo`3oool0<03oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo01d0oooo00<0
00000?ooo`3oool0>P3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo01<0oooo00<0
00000?ooo`3oool0>P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0
oooo01L0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0;0?ooo`800000103oool2
000000@0oooo0P0000040?ooo`030000003oool0oooo03X0oooo00<000000?ooo`3oool04`3oool0
0`000000oooo0?ooo`0A0?ooo`030000003oool0oooo03/0oooo00<000000?ooo`3oool0<03oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool0>P3oool0
0`000000oooo0?ooo`0B0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool0>P3oool2
000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0603oool5000000d0oooo00@000000?oo
o`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo03/0oooo00<0
00000?ooo`3oool04P3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo03/0oooo00<0
00000?ooo`3oool0<@3oool500000200oooo00<000000?ooo`3oool0>`3oool00`000000oooo0?oo
o`0A0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool0>`3oool00`000000oooo0?oo
o`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool000002P3o
ool00`000000oooo0?ooo`020?ooo`800000?03oool00`000000oooo0?ooo`0B0?ooo`030000003o
ool0oooo0100oooo00<000000?ooo`3oool0>`3oool2000004H0oooo0P0000040?ooo`800000103o
ool2000000@0oooo00<000000?ooo`3oool0>`3oool00`000000oooo0?ooo`0A0?ooo`030000003o
ool0oooo0140oooo00<000000?ooo`3oool0?03oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo01L0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`08
0?ooo`040000003oool0oooo000000/0oooo00D000000?ooo`3oool0oooo0000000m0?ooo`030000
003oool0oooo0180oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0l0?ooo`030000
003oool0oooo0300oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`080?ooo`040000
003oool0oooo000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`0l0?oo
o`030000003oool0oooo0100oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0l0?oo
o`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0603oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool00000203oool01000
0000oooo0?ooo`0000030?ooo`030000003oool0oooo03`0oooo00<000000?ooo`3oool04@3oool0
0`000000oooo0?ooo`0@0?ooo`030000003oool0oooo03`0oooo00<000000?ooo`3oool0<@3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool000002P3o
ool00`000000oooo0?ooo`020?ooo`800000?@3oool00`000000oooo0?ooo`0@0?ooo`030000003o
ool0oooo0100oooo00<000000?ooo`3oool0?03oool2000001P0oooo0@0000010?ooo`0000<00000
0?ooo`3oool06@3oool5000000d0oooo0P00000:0?ooo`800000103oool2000003d0oooo00<00000
0?ooo`3oool04@3oool00`000000oooo0?ooo`0?0?ooo`030000003oool0oooo03`0oooo0P00000d
0?ooo`D00000303oool010000000oooo0?ooo`00000;0?ooo`050000003oool0oooo0?ooo`000000
?`3oool00`000000oooo0?ooo`0?0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool0
?P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<0
00000?ooo`3oool0?03oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo00l0oooo00<0
00000?ooo`3oool0?@3oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo000000P0oooo
00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`0m0?ooo`030000003oool0oooo00l0
oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`0n0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0m0?ooo`030000
003oool0oooo0100oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`0m0?ooo`030000
003oool0oooo04@0oooo0P00000:0?ooo`800000103oool00`000000oooo0?ooo`0n0?ooo`030000
003oool0oooo00h0oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`0o0?ooo`030000
003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?oo
o`0m0?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool03P3oool00`000000oooo0?oo
o`0n0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0?`3oool00`000000oooo0?oo
o`0=0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool0?P3oool2000001P0oooo0@00
00010?ooo`0000<000000?ooo`3oool0?@3oool2000003l0oooo00<000000?ooo`3oool03`3oool0
0`000000oooo0?ooo`0>0?ooo`030000003oool0oooo03d0oooo0P00001H0?ooo`030000003oool0
oooo03l0oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0
oooo0400oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?oo
o`030000003oool0oooo03h0oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`0>0?oo
o`030000003oool0oooo03h0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`100?oo
o`030000003oool0oooo00`0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`110?oo
o`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`0n0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool03@3oool00`000000
oooo0?ooo`0o0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0@@3oool00`000000
oooo0?ooo`0;0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0@@3oool00`000000
oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0
?`3oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool0
?`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0480oooo00<000000?ooo`3oool0
2P3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo0440oooo0P00000H0?ooo`400000
0@3oool000030000003oool0oooo03d0oooo0P0000100?ooo`030000003oool0oooo00h0oooo00<0
00000?ooo`3oool0303oool00`000000oooo0?ooo`0o0?ooo`800000F03oool00`000000oooo0?oo
o`120?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?oo
o`130?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool0
0`000000oooo0?ooo`0o0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool0303oool0
0`000000oooo0?ooo`100?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0@`3oool0
0`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool0@`3oool0
0`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?oo
o`3oool0@03oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo00`0oooo00<000000?oo
o`3oool0@03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04@0oooo00<000000?oo
o`3oool0203oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo04@0oooo00<000000?oo
o`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0400
oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo0440
oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`140?ooo`030000003oool0oooo00P0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`130?ooo`800000603oool100000040
oooo00000`000000oooo0?ooo`0m0?ooo`800000@P3oool00`000000oooo0?ooo`0<0?ooo`030000
003oool0oooo00/0oooo00<000000?ooo`3oool0@03oool2000005P0oooo00<000000?ooo`3oool0
A@3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool0
A@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02/0oooo0P00
00040?ooo`8000001@3oool300000080oooo00<000000?ooo`3oool0@@3oool00`000000oooo0?oo
o`0<0?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool0@@3oool00`000000oooo0?oo
o`1F0?ooo`030000003oool0oooo04H0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?oo
o`070?ooo`030000003oool0oooo04H0oooo00<000000?ooo`3oool05P3oool100000040oooo0000
0`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000/0oooo00D000000?ooo`3oool0oooo
000000130?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool02P3oool00`000000oooo
0?ooo`120?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0A`3oool00`000000oooo
0?ooo`050?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0A`3oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool00000
203oool500000080oooo0P0000130?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool0
2P3oool00`000000oooo0?ooo`110?ooo`800000F03oool00`000000oooo0?ooo`180?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`160?ooo`800000
603oool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000P0oooo
00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`120?ooo`030000003oool0oooo00/0
oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`120?ooo`030000003oool0oooo05H0
oooo00<000000?ooo`3oool0B03oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00D0
oooo00<000000?ooo`3oool0B03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000
003oool0oooo02X0oooo00@000000?ooo`3oool000002@3oool00`000000oooo000000030?ooo`03
0000003oool0oooo0480oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`090?ooo`03
0000003oool0oooo04<0oooo00<000000?ooo`3oool0A03oool2000000@0oooo0P0000050?ooo`<0
00000P3oool00`000000oooo0?ooo`190?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool00`3oool2000004/0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0[0?ooo`8000002`3oool2000000<0oooo00<000000?ooo`3oool0@`3oool00`000000oooo
0?ooo`0:0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0@`3oool00`000000oooo
0?ooo`130?ooo`040000003oool0oooo000000/0oooo00D000000?ooo`3oool0oooo0000001<0?oo
o`<000000P3oool00`000000oooo0?ooo`03000004d0oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`800000A03oool00`000000oooo0?ooo`0:0?ooo`03
0000003oool0oooo00T0oooo00<000000?ooo`3oool0@P3oool2000004D0oooo00@000000?ooo`3o
ool00000203oool500000080oooo0P00001>0?ooo`H00000CP3oool2000001P0oooo0@0000010?oo
o`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`130?ooo`030000003oool0oooo00X0
oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`140?ooo`030000003oool0oooo04<0
oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0
oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool0
00030000003oool0oooo03d0oooo00<000000?ooo`3oool0A03oool00`000000oooo0?ooo`090?oo
o`030000003oool0oooo00P0oooo00<000000?ooo`3oool0A03oool00`000000oooo0?ooo`130?oo
o`040000003oool0oooo000000T0oooo00<000000?ooo`0000000`3oool00`000000oooo0?ooo`1?
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo04@0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`070?ooo`030000003oool0oooo04D0oooo00<000000?ooo`3oool0A03oool20000
00/0oooo0P0000030?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P0000160?ooo`03
0000003oool0oooo00P0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`140?ooo`80
0000F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`40
00000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0A@3oool00`000000oooo
0?ooo`080?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0A@3oool00`000000oooo
0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0A@3o
ool00`000000oooo0?ooo`080?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0AP3o
ool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<00000
0?ooo`3oool0AP3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00H0oooo00<00000
0?ooo`3oool0AP3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
03d0oooo0P0000170?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool01@3oool00`00
0000oooo0?ooo`160?ooo`800000F03oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo
04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3o
ool0A`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3o
ool0A`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo
00<000000?ooo`3oool0A`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00@0oooo
00<000000?ooo`3oool0B03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo03d0oooo0P0000190?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0103o
ool00`000000oooo0?ooo`170?ooo`800000F03oool00`000000oooo0?ooo`1?0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo04P0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`03
0?ooo`030000003oool0oooo04T0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1?
0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo
02/0oooo0P0000040?ooo`800000103oool2000000@0oooo00<000000?ooo`3oool0B@3oool00`00
0000oooo0?ooo`040?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0B@3oool00`00
0000oooo0?ooo`1F0?ooo`030000003oool0oooo04l0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3o
ool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo04X0oooo00<00000
0?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04X0oooo00<00000
0?ooo`3oool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo
000000/0oooo00@000000?ooo`3oool0oooo0P00001<0?ooo`030000003oool0oooo0080oooo00D0
00000?ooo`3oool0oooo0000001<0?ooo`800000F03oool00`000000oooo0?ooo`1?0?ooo`030000
003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?oo
o`0Z0?ooo`040000003oool0oooo000000T0oooo0P0000040?ooo`030000003oool0oooo04`0oooo
00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo04`0oooo00<000000?ooo`3o
ool0EP3oool00`000000oooo0?ooo`1?0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`40
00000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool000002@3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo04d0oooo00H000000?ooo`3oool000000?ooo`00001?
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0C`3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:`3oool20000
00X0oooo0`0000030?ooo`030000003oool0oooo04d0oooo1P00001?0?ooo`030000003oool0oooo
04@0oooo0P0000040?ooo`800000103oool2000000@0oooo00<000000?ooo`3oool0C`3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0?@3oool2000000H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`03
0000003oool0oooo01H0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`03
0000003oool0oooo01H0oooo00<000000?ooo`3oool00`3oool2000004D0oooo00@000000?ooo`3o
ool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo00@0oooo00<00000
0?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01H0oooo00<00000
0?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01H0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
03d0ooooYP0000150?ooo`040000003oool0oooo000000/0oooo00@000000?ooo`3oool0ooooYP00
000H0?ooo`4000000@3oool000030000003oool0oooo0?l0oooo:@3oool010000000oooo0?ooo`00
00090?ooo`800000`P3oool100000040oooo00000`000000oooo0?ooo`3o0?ooobT0oooo00@00000
0?ooo`3oool000002@3oool00`000000oooo0?ooo`310?ooo`4000000@3oool000030000003oool0
oooo0?l0oooo:P3oool2000000X0oooo0`0000310?ooo`4000000@3oool000030000003oool0oooo
0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`1b0?ooo`030000003oool0oooo0?/0
oooo00<000000?ooo`3oool0QP3oool100000040oooo00000`000000oooo0?ooo`1b0?ooo`030000
003oool0oooo0?/0oooo00<000000?ooo`3oool0QP3oool100000040oooo00000`000000oooo0?oo
o`1c0?ooo`<0000000<0oooo0000000000007@3oool4000000D0oooo0P0000050?ooo`<00000b03o
ool3000000030?ooo`000000000001d0oooo100000050?ooo`8000001@3oool400000540oooo0@00
00010?ooo`0000<000000?ooo`3oool0L`3oool00`000000oooo0?ooo`02000000`0oooo1P00000;
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool2000000@0oooo00D00000
0?ooo`3oool0oooo000000370?ooo`030000003oool0oooo00800000303oool6000000/0oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`800000103oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo04h0oooo0@0000010?ooo`0000<000000?ooo`3oool0L`3oool0
1@000000oooo0?ooo`3oool0000001d0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?oo
o`0<0?ooo`030000003oool0oooo0<D0oooo00D000000?ooo`3oool0oooo0000000M0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`1>0?ooo`400000
0@3oool000030000003oool0oooo07<0oooo00D000000?ooo`3oool0oooo0000000M0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`350?ooo`050000
003oool0oooo0?ooo`0000007@3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00d0
oooo00<000000?ooo`3oool0CP3oool100000040oooo00000`000000oooo0?ooo`1d0?ooo`050000
003oool0oooo0?ooo`0000002`3oool6000000/0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`0:0?ooo`800000b@3oool01@000000oooo0?ooo`3oool0000000/0oooo1P00000;0?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`1>0?oo
o`4000000@3oool000030000003oool0oooo07@0oooo00D000000?ooo`3oool0oooo0000000L0?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`360?oo
o`050000003oool0oooo0?ooo`000000703oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo00T0oooo1000001A0?ooo`4000000@3oool000030000003oool0oooo09D0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo0>L0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo0580oooo0@0000010?oo
o`0000<000000?ooo`3oool0U@3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00P0
oooo00D000000?ooo`3oool0oooo0000003Y0?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool02@3oool00`000000oooo0?ooo`1B0?ooo`4000000@3oool000030000003oool0oooo09H0
oooo1000000<0?ooo`<00000j`3oool4000000`0oooo1@00001@0?ooo`4000000@3oool000030000
003oool0oooo0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@00
00010?ooo`0000<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo
0?l0oooonP3oool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`00
00<000000?ooo`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3o
ool100000040oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`0000<000000?oo
o`3oool0o`3ooooj0?ooo`4000000@3oool000030000003oool0oooo0?l0oooonP3oool100000040
oooo00000`000000oooo0?ooo`3o0?ooooX0oooo0@0000010?ooo`00o`00003n00000040oooo0000
\
\>"],
  ImageRangeCache->{{{83.4375, 490.438}, {471.75, 88.625}} -> {-0.481256, \
0.410377, 0.00412984, 0.00412984}, {{93.1875, 277.688}, {462.563, 348.563}} -> \
{-10.0555, 0.364334, 0.040022, 0.0049078}, {{296.125, 480.625}, {462.563, \
348.563}} -> {-20.2079, 0.364334, 0.040022, 0.0049078}, {{93.1875, 277.688}, \
{337.188, 223.125}} -> {-10.0481, -0.404519, 0.0399926, 0.00490418}, \
{{296.125, 480.625}, {337.188, 223.125}} -> {-20.1931, -0.404519, 0.0399926, \
0.00490418}, {{93.1875, 277.688}, {211.75, 97.75}} -> {-10.0555, -1.28204, \
0.040022, 0.00530529}, {{296.125, 480.625}, {211.75, 97.75}} -> {-20.2079, \
-1.17434, 0.040022, 0.0049078}}],

Cell[BoxData[
    RowBox[{
      StyleBox[
        RowBox[{
        "                                                                     \
     ", 
          StyleBox["  ",
            FontFamily->"Courier New",
            FontSize->18,
            FontWeight->"Plain",
            FontSlant->"Plain",
            FontColor->GrayLevel[0],
            FontVariations->{"Underline"->False,
            "StrikeThrough"->False}]}]], 
      StyleBox[\(Figure\ 1\),
        FontFamily->"Courier New",
        FontSize->18,
        FontWeight->"Plain"]}]], "Input"]
},
FrontEndVersion->"4.0 for Microsoft Windows",
ScreenRectangle->{{0, 767}, {0, 527}},
WindowSize->{759, 500},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PageHeaders->{{Cell[ 
        TextData[ {
          CounterBox[ "Page"]}], "PageNumber"], Inherited, Cell[ 
        TextData[ {
          ValueBox[ "FileName"]}], "Header"]}, {Cell[ 
        TextData[ {
          ValueBox[ "FileName"]}], "Header"], Inherited, Cell[ 
        TextData[ {
          CounterBox[ "Page"]}], "PageNumber"]}},
PageHeaderLines->{Inherited, False},
PrintingOptions->{"FirstPageHeader"->False,
"FirstPageFooter"->False}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1717, 49, 177319, 5662, 521, 64985, 4270, "GraphicsData", "PostScript", \
"Graphics"],
Cell[179039, 5713, 560, 17, 30, "Input"]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)



==> src/rs2.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    188241,       5893]*)
(*NotebookOutlinePosition[    189427,       5931]*)
(*  CellTagsIndexPosition[    189383,       5927]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .94177 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.47619 0.022423 0.47619 [
[ 0 0 -0.125 0 ]
[ 0 0 -0.125 0 ]
[ 0 .94177 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .94177 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
0 0 m
1 0 L
s
0 0 m
0 .94177 L
s
0 .94177 m
1 .94177 L
s
1 0 m
1 .94177 L
s
0 0 m
1 0 L
1 .94177 L
0 .94177 L
closepath
clip
newpath
% Start of sub-graphic
p
0.0238095 0.022423 0.477324 0.302711 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 1.61546e-017 1.54508 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .15451 -18 -4.5 ]
[-0.0125 .15451 0 4.5 ]
[-0.0125 .30902 -18 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .46353 -18 -4.5 ]
[-0.0125 .46353 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .15451 m
.00625 .15451 L
s
[(0.1)] -0.0125 .15451 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(0.2)] -0.0125 .30902 1 0 Mshowa
0 .46353 m
.00625 .46353 L
s
[(0.3)] -0.0125 .46353 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.4)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .12361 m
.00375 .12361 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .24721 m
.00375 .24721 L
s
0 .27812 m
.00375 .27812 L
s
0 .33992 m
.00375 .33992 L
s
0 .37082 m
.00375 .37082 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .49443 m
.00375 .49443 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .15451 m
1 .15451 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .46353 m
1 .46353 L
s
.125 Mabswid
.99625 .0309 m
1 .0309 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .58713 m
1 .58713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2.0) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .23571 m
.02499 .23571 L
.02605 .23571 L
.02729 .23572 L
.02846 .23572 L
.03053 .23574 L
.03279 .23577 L
.03527 .23581 L
.0379 .23587 L
.04262 .23599 L
.05205 .23634 L
.06244 .23688 L
.0842 .2385 L
.10458 .2405 L
.14335 .24509 L
.18458 .25 L
.20517 .25204 L
.21519 .25287 L
.22428 .25351 L
.23316 .25403 L
.24277 .25447 L
.24806 .25465 L
.25292 .25477 L
.25757 .25486 L
.25991 .25489 L
.26124 .25491 L
.26248 .25492 L
.26369 .25493 L
.26499 .25493 L
.26629 .25493 L
.26702 .25494 L
.26772 .25494 L
.26896 .25493 L
.27011 .25493 L
.27136 .25492 L
.27268 .25491 L
.27498 .25489 L
.27713 .25486 L
.28199 .25477 L
.28729 .25463 L
.2921 .25446 L
.3029 .25397 L
.31288 .25337 L
.32209 .25271 L
.34288 .25089 L
.38229 .24663 L
.42017 .24251 L
.44125 .2406 L
.46051 .23926 L
.47004 .23877 L
Mistroke
.47507 .23857 L
.48043 .23839 L
.48558 .23826 L
.49024 .23817 L
.49249 .23814 L
.49368 .23813 L
.49493 .23812 L
.49602 .23811 L
.49723 .23811 L
.49832 .2381 L
.49934 .2381 L
.5006 .2381 L
.50124 .2381 L
.50195 .2381 L
.50319 .23811 L
.50436 .23811 L
.50573 .23812 L
.50699 .23814 L
.50982 .23817 L
.51213 .23821 L
.51465 .23826 L
.51973 .23839 L
.52936 .23875 L
.5383 .23919 L
.5588 .2406 L
.5774 .24227 L
.61743 .2466 L
.65595 .25077 L
.67547 .25252 L
.68582 .25329 L
.69692 .25396 L
.70239 .25423 L
.70758 .25445 L
.71264 .25462 L
.71732 .25475 L
.72174 .25484 L
.72397 .25488 L
.72526 .25489 L
.72644 .25491 L
.72762 .25492 L
.72891 .25492 L
.7302 .25493 L
.73091 .25493 L
.73156 .25493 L
.73278 .25494 L
.73389 .25493 L
.73517 .25493 L
.73638 .25493 L
.73752 .25492 L
.73876 .25491 L
Mistroke
.74099 .25488 L
.74365 .25484 L
.74608 .2548 L
.75135 .25466 L
.75636 .2545 L
.76519 .25412 L
.77481 .25357 L
.7945 .25207 L
.81547 .24999 L
.85708 .24504 L
.89716 .24031 L
.91556 .23852 L
.92599 .23767 L
.93573 .237 L
.94523 .23647 L
.95011 .23625 L
.95541 .23605 L
.95831 .23596 L
.961 .23589 L
.96351 .23584 L
.96628 .23579 L
.96876 .23575 L
.97109 .23573 L
.97237 .23572 L
.97354 .23571 L
.97483 .23571 L
.97548 .23571 L
.97619 .23571 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.522676 0.022423 0.97619 0.302711 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 1.61546e-017 1.54508 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .15451 -18 -4.5 ]
[-0.0125 .15451 0 4.5 ]
[-0.0125 .30902 -18 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .46353 -18 -4.5 ]
[-0.0125 .46353 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .15451 m
.00625 .15451 L
s
[(0.1)] -0.0125 .15451 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(0.2)] -0.0125 .30902 1 0 Mshowa
0 .46353 m
.00625 .46353 L
s
[(0.3)] -0.0125 .46353 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.4)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .12361 m
.00375 .12361 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .24721 m
.00375 .24721 L
s
0 .27812 m
.00375 .27812 L
s
0 .33992 m
.00375 .33992 L
s
0 .37082 m
.00375 .37082 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .49443 m
.00375 .49443 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .15451 m
1 .15451 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .46353 m
1 .46353 L
s
.125 Mabswid
.99625 .0309 m
1 .0309 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .58713 m
1 .58713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3.0) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .24463 m
.02499 .24463 L
.02605 .24463 L
.02729 .24463 L
.02846 .24463 L
.03053 .24463 L
.03279 .24464 L
.03527 .24464 L
.0379 .24465 L
.04262 .24467 L
.05205 .24471 L
.06244 .24479 L
.0842 .245 L
.10458 .24527 L
.14335 .24587 L
.18458 .24652 L
.20517 .24678 L
.21519 .24688 L
.22428 .24696 L
.23316 .24703 L
.24277 .24708 L
.24806 .2471 L
.25037 .24711 L
.25292 .24711 L
.25516 .24712 L
.25757 .24712 L
.2589 .24712 L
.26011 .24713 L
.26132 .24713 L
.26248 .24713 L
.26362 .24713 L
.26484 .24713 L
.266 .24713 L
.26707 .24713 L
.26824 .24713 L
.26953 .24712 L
.27213 .24712 L
.2747 .24711 L
.27744 .24711 L
.28239 .24709 L
.28735 .24707 L
.29204 .24704 L
.30081 .24699 L
.32082 .2468 L
.33927 .24657 L
.37868 .24599 L
.41656 .24541 L
.43764 .24513 L
.4569 .24494 L
.46643 .24487 L
Mistroke
.47146 .24483 L
.47682 .24481 L
.48197 .24478 L
.48663 .24477 L
.48888 .24476 L
.49132 .24476 L
.49362 .24475 L
.49463 .24475 L
.49573 .24475 L
.497 .24475 L
.4982 .24475 L
.49936 .24475 L
.50044 .24475 L
.50161 .24475 L
.50289 .24475 L
.50354 .24475 L
.50423 .24475 L
.50549 .24475 L
.5078 .24476 L
.51024 .24476 L
.51459 .24477 L
.51971 .24479 L
.52447 .24481 L
.53527 .24488 L
.54582 .24496 L
.55576 .24506 L
.57436 .24528 L
.61288 .24585 L
.65385 .24648 L
.67425 .24674 L
.68422 .24685 L
.69331 .24694 L
.70207 .24701 L
.71161 .24706 L
.71685 .24709 L
.72169 .24711 L
.72632 .24712 L
.72866 .24712 L
.73 .24712 L
.73125 .24712 L
.73238 .24713 L
.73359 .24713 L
.73428 .24713 L
.73493 .24713 L
.73616 .24713 L
.73745 .24713 L
.73864 .24713 L
.73994 .24713 L
.7406 .24713 L
.74133 .24712 L
Mistroke
.74363 .24712 L
.7461 .24712 L
.75057 .24711 L
.75616 .24709 L
.76146 .24706 L
.77142 .247 L
.78102 .24692 L
.79124 .24682 L
.80963 .2466 L
.85123 .24596 L
.89132 .24533 L
.90971 .24507 L
.92015 .24495 L
.92989 .24485 L
.94033 .24476 L
.94985 .2447 L
.95507 .24468 L
.96002 .24466 L
.96255 .24465 L
.96524 .24464 L
.96664 .24464 L
.96819 .24464 L
.96961 .24463 L
.97092 .24463 L
.97215 .24463 L
.97345 .24463 L
.97476 .24463 L
.9755 .24463 L
.97619 .24463 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.0238095 0.330739 0.477324 0.611027 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 1.61546e-017 1.54508 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .15451 -18 -4.5 ]
[-0.0125 .15451 0 4.5 ]
[-0.0125 .30902 -18 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .46353 -18 -4.5 ]
[-0.0125 .46353 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .15451 m
.00625 .15451 L
s
[(0.1)] -0.0125 .15451 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(0.2)] -0.0125 .30902 1 0 Mshowa
0 .46353 m
.00625 .46353 L
s
[(0.3)] -0.0125 .46353 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.4)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .12361 m
.00375 .12361 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .24721 m
.00375 .24721 L
s
0 .27812 m
.00375 .27812 L
s
0 .33992 m
.00375 .33992 L
s
0 .37082 m
.00375 .37082 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .49443 m
.00375 .49443 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .15451 m
1 .15451 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .46353 m
1 .46353 L
s
.125 Mabswid
.99625 .0309 m
1 .0309 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .58713 m
1 .58713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1.0) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .15997 m
.02499 .15998 L
.02605 .16 L
.02729 .16004 L
.02846 .16009 L
.03053 .16022 L
.03279 .16041 L
.03527 .16069 L
.0379 .16106 L
.04262 .1619 L
.05205 .16431 L
.06244 .16802 L
.07293 .17284 L
.0842 .17916 L
.10458 .19319 L
.1458 .22869 L
.18551 .26512 L
.20554 .28161 L
.22371 .29428 L
.24338 .30479 L
.24857 .30692 L
.25418 .3089 L
.25944 .31044 L
.26435 .3116 L
.26894 .31243 L
.27151 .3128 L
.27386 .31306 L
.27642 .31327 L
.27787 .31336 L
.27856 .31339 L
.27921 .31342 L
.28038 .31345 L
.28168 .31347 L
.28293 .31347 L
.28364 .31346 L
.28429 .31345 L
.28552 .31341 L
.28683 .31336 L
.28807 .31328 L
.28919 .3132 L
.29195 .31294 L
.29455 .31261 L
.29973 .31172 L
.30535 .31042 L
.31482 .30745 L
.32523 .30313 L
.34627 .29139 L
.38661 .26136 L
.42544 .23105 L
.44519 .2182 L
Mistroke
.45561 .21263 L
.46671 .20783 L
.47229 .2059 L
.47754 .20438 L
.48265 .2032 L
.48489 .20278 L
.48735 .20238 L
.48951 .20209 L
.49182 .20183 L
.4931 .20172 L
.49426 .20163 L
.49537 .20157 L
.49654 .20151 L
.49781 .20147 L
.49899 .20145 L
.50025 .20144 L
.50097 .20144 L
.50165 .20146 L
.50286 .20149 L
.50397 .20153 L
.50519 .2016 L
.50647 .20169 L
.50906 .20192 L
.51149 .20221 L
.51604 .20295 L
.52095 .204 L
.52626 .20545 L
.53582 .20882 L
.54464 .21275 L
.56344 .22347 L
.58409 .23808 L
.62448 .27021 L
.6431 .2842 L
.66336 .29722 L
.67437 .30294 L
.68457 .30723 L
.69432 .31033 L
.69925 .31151 L
.70184 .31202 L
.70469 .31249 L
.70706 .31282 L
.70959 .31309 L
.711 .31321 L
.71227 .3133 L
.71355 .31338 L
.71476 .31342 L
.71588 .31346 L
.71707 .31347 L
.71808 .31347 L
.7192 .31346 L
Mistroke
.7204 .31343 L
.72168 .31338 L
.7229 .31332 L
.72401 .31324 L
.72666 .31301 L
.72912 .31271 L
.7347 .31179 L
.73962 .31069 L
.74486 .30921 L
.75515 .30542 L
.76629 .30009 L
.78646 .2875 L
.82748 .25349 L
.86699 .217 L
.90498 .18622 L
.92451 .17418 L
.93545 .1689 L
.94543 .16511 L
.95308 .16288 L
.96017 .16138 L
.96386 .1608 L
.96599 .16054 L
.96794 .16035 L
.96999 .16018 L
.97104 .16012 L
.9722 .16006 L
.9732 .16002 L
.97414 .16 L
.97513 .15998 L
.97619 .15997 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.522676 0.330739 0.97619 0.611027 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 1.61546e-017 1.54508 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .15451 -18 -4.5 ]
[-0.0125 .15451 0 4.5 ]
[-0.0125 .30902 -18 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .46353 -18 -4.5 ]
[-0.0125 .46353 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .15451 m
.00625 .15451 L
s
[(0.1)] -0.0125 .15451 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(0.2)] -0.0125 .30902 1 0 Mshowa
0 .46353 m
.00625 .46353 L
s
[(0.3)] -0.0125 .46353 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.4)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .12361 m
.00375 .12361 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .24721 m
.00375 .24721 L
s
0 .27812 m
.00375 .27812 L
s
0 .33992 m
.00375 .33992 L
s
0 .37082 m
.00375 .37082 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .49443 m
.00375 .49443 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .15451 m
1 .15451 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .46353 m
1 .46353 L
s
.125 Mabswid
.99625 .0309 m
1 .0309 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .58713 m
1 .58713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1.5) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .21631 m
.02499 .21631 L
.02605 .21632 L
.02729 .21633 L
.02846 .21635 L
.03053 .21641 L
.03279 .21648 L
.03527 .21659 L
.0379 .21674 L
.04262 .21708 L
.05205 .21803 L
.06244 .21951 L
.07293 .22142 L
.0842 .22391 L
.10458 .22938 L
.1458 .24286 L
.18551 .25602 L
.20554 .26164 L
.22371 .26573 L
.23384 .26752 L
.24338 .26884 L
.24828 .26937 L
.25345 .26983 L
.25616 .27002 L
.25913 .2702 L
.26184 .27033 L
.26435 .27042 L
.26554 .27045 L
.26686 .27048 L
.26819 .27051 L
.26891 .27052 L
.26959 .27052 L
.27084 .27053 L
.27198 .27053 L
.27324 .27053 L
.27456 .27052 L
.27567 .2705 L
.27686 .27048 L
.279 .27042 L
.28155 .27033 L
.28386 .27022 L
.28902 .2699 L
.29462 .26943 L
.30478 .26826 L
.31424 .26683 L
.32465 .2649 L
.34569 .26002 L
.38603 .24844 L
.42486 .23732 L
.44461 .2327 L
Mistroke
.45503 .2307 L
.46613 .22899 L
.47171 .22829 L
.47696 .22775 L
.48207 .22732 L
.48677 .22702 L
.48908 .22691 L
.49124 .22682 L
.49349 .22675 L
.49469 .22672 L
.49596 .2267 L
.49724 .22668 L
.49797 .22667 L
.49863 .22667 L
.49986 .22666 L
.50116 .22667 L
.50232 .22667 L
.50341 .22669 L
.50461 .22671 L
.5059 .22674 L
.5083 .22681 L
.51087 .22691 L
.51549 .22716 L
.52099 .22757 L
.52598 .22804 L
.53684 .2294 L
.54709 .23108 L
.56714 .23533 L
.58561 .24013 L
.62506 .25178 L
.663 .26217 L
.68249 .26626 L
.69342 .26802 L
.69825 .26865 L
.70339 .26924 L
.7081 .26968 L
.71329 .27006 L
.71556 .27019 L
.71801 .27031 L
.72033 .2704 L
.72245 .27046 L
.72366 .27049 L
.72495 .27051 L
.72617 .27052 L
.72728 .27053 L
.72858 .27053 L
.72932 .27053 L
.72999 .27053 L
.73124 .27052 L
.73256 .2705 L
Mistroke
.73382 .27047 L
.73518 .27043 L
.73763 .27035 L
.74054 .27022 L
.74321 .27006 L
.74798 .26971 L
.75306 .26923 L
.76221 .26811 L
.77308 .26634 L
.78293 .26436 L
.82302 .25335 L
.86159 .24032 L
.88115 .23379 L
.90261 .22732 L
.92169 .22255 L
.93218 .22044 L
.94212 .21881 L
.95066 .21772 L
.95517 .21727 L
.95995 .21688 L
.96396 .21663 L
.96609 .21653 L
.96839 .21644 L
.96941 .21641 L
.97049 .21638 L
.97148 .21636 L
.97241 .21634 L
.97329 .21633 L
.97422 .21632 L
.97525 .21631 L
.97619 .21631 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.0238095 0.639056 0.477324 0.919343 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 1.61546e-017 1.54508 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .15451 -18 -4.5 ]
[-0.0125 .15451 0 4.5 ]
[-0.0125 .30902 -18 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .46353 -18 -4.5 ]
[-0.0125 .46353 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .15451 m
.00625 .15451 L
s
[(0.1)] -0.0125 .15451 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(0.2)] -0.0125 .30902 1 0 Mshowa
0 .46353 m
.00625 .46353 L
s
[(0.3)] -0.0125 .46353 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.4)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .12361 m
.00375 .12361 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .24721 m
.00375 .24721 L
s
0 .27812 m
.00375 .27812 L
s
0 .33992 m
.00375 .33992 L
s
0 .37082 m
.00375 .37082 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .49443 m
.00375 .49443 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .15451 m
1 .15451 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .46353 m
1 .46353 L
s
.125 Mabswid
.99625 .0309 m
1 .0309 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .58713 m
1 .58713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.3) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .00286 m
.02499 .00287 L
.02605 .00287 L
.02729 .00288 L
.02846 .0029 L
.03053 .00294 L
.03279 .00299 L
.03527 .00307 L
.0379 .00318 L
.04262 .00343 L
.04749 .00378 L
.05205 .00418 L
.06244 .00542 L
.06788 .00628 L
.07305 .00724 L
.08274 .00948 L
.09318 .01265 L
.10458 .01722 L
.1149 .02258 L
.12425 .02864 L
.13518 .03741 L
.14523 .04737 L
.16447 .07243 L
.18529 .11006 L
.20412 .15474 L
.22478 .2157 L
.2652 .36214 L
.28384 .43245 L
.30411 .50059 L
.31514 .53062 L
.32 .5417 L
.32535 .55222 L
.33005 .55984 L
.33511 .56626 L
.3379 .56897 L
.34045 .57091 L
.3429 .57228 L
.34413 .57278 L
.34478 .573 L
.34547 .57319 L
.34679 .57345 L
.34801 .57355 L
.34932 .57353 L
.35006 .57345 L
.35076 .57334 L
.35202 .57302 L
.35316 .57262 L
.35449 .57201 L
.35575 .5713 L
.35807 .56962 L
Mistroke
.36021 .56766 L
.36508 .56174 L
.37041 .55294 L
.37523 .54293 L
.38603 .51379 L
.40532 .44206 L
.42615 .3467 L
.44574 .25536 L
.45611 .21194 L
.46721 .17253 L
.47271 .15643 L
.47792 .1436 L
.48299 .13351 L
.48521 .12987 L
.48767 .12642 L
.48981 .12392 L
.49211 .12174 L
.49337 .12078 L
.49454 .12005 L
.49564 .11948 L
.49681 .11901 L
.49801 .11869 L
.49913 .11852 L
.49981 .11848 L
.50045 .11849 L
.50166 .11862 L
.50293 .11893 L
.5041 .11936 L
.50539 .12 L
.50675 .12087 L
.50929 .123 L
.5117 .12563 L
.51621 .13214 L
.52107 .14139 L
.52636 .15397 L
.54469 .21507 L
.58544 .40113 L
.60567 .48566 L
.61558 .5187 L
.62467 .54271 L
.63351 .55964 L
.63795 .56566 L
.64045 .56831 L
.64281 .57031 L
.64405 .57117 L
.64538 .57195 L
.64649 .57248 L
.64771 .57294 L
.64904 .5733 L
.64976 .57343 L
Mistroke
.65044 .57351 L
.65165 .57356 L
.65295 .57348 L
.65416 .57328 L
.65548 .57292 L
.65673 .57245 L
.65788 .57189 L
.66006 .57056 L
.66239 .56871 L
.66775 .56286 L
.67269 .55559 L
.68382 .53311 L
.69363 .50723 L
.70399 .47498 L
.74198 .33463 L
.78243 .19308 L
.80108 .14136 L
.82136 .09675 L
.8324 .07734 L
.84261 .06221 L
.85299 .04934 L
.86274 .03932 L
.88142 .02482 L
.89134 .01919 L
.90202 .01442 L
.9116 .01109 L
.92208 .00828 L
.93301 .00613 L
.9379 .00538 L
.94318 .00469 L
.94781 .00419 L
.95208 .00381 L
.95608 .00352 L
.96048 .00326 L
.96443 .00308 L
.96811 .00297 L
.97015 .00292 L
.97201 .00289 L
.97304 .00288 L
.97415 .00287 L
.97521 .00287 L
.97619 .00286 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.522676 0.639056 0.97619 0.919343 MathSubStart
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.151576 1.61546e-017 1.54508 [
[.04527 -0.0125 -6 -9 ]
[.04527 -0.0125 6 0 ]
[.19685 -0.0125 -6 -9 ]
[.19685 -0.0125 6 0 ]
[.34842 -0.0125 -6 -9 ]
[.34842 -0.0125 6 0 ]
[.5 -0.0125 -3 -9 ]
[.5 -0.0125 3 0 ]
[.65158 -0.0125 -3 -9 ]
[.65158 -0.0125 3 0 ]
[.80315 -0.0125 -3 -9 ]
[.80315 -0.0125 3 0 ]
[.95473 -0.0125 -3 -9 ]
[.95473 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[.5 -0.0125 -6.78125 -23 ]
[.5 -0.0125 6.78125 -9 ]
[-0.0125 .15451 -18 -4.5 ]
[-0.0125 .15451 0 4.5 ]
[-0.0125 .30902 -18 -4.5 ]
[-0.0125 .30902 0 4.5 ]
[-0.0125 .46353 -18 -4.5 ]
[-0.0125 .46353 0 4.5 ]
[-0.0125 .61803 -18 -4.5 ]
[-0.0125 .61803 0 4.5 ]
[ 0 0 -0.125 0 ]
[-0.01875 .30902 -35.9375 -17.25 ]
[-0.01875 .30902 -18 17.25 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[.5 .63053 -31.3125 0 ]
[.5 .63053 31.3125 13.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.04527 0 m
.04527 .00625 L
s
[(-3)] .04527 -0.0125 0 1 Mshowa
.19685 0 m
.19685 .00625 L
s
[(-2)] .19685 -0.0125 0 1 Mshowa
.34842 0 m
.34842 .00625 L
s
[(-1)] .34842 -0.0125 0 1 Mshowa
.5 0 m
.5 .00625 L
s
[(0)] .5 -0.0125 0 1 Mshowa
.65158 0 m
.65158 .00625 L
s
[(1)] .65158 -0.0125 0 1 Mshowa
.80315 0 m
.80315 .00625 L
s
[(2)] .80315 -0.0125 0 1 Mshowa
.95473 0 m
.95473 .00625 L
s
[(3)] .95473 -0.0125 0 1 Mshowa
.125 Mabswid
.07559 0 m
.07559 .00375 L
s
.1059 0 m
.1059 .00375 L
s
.13622 0 m
.13622 .00375 L
s
.16653 0 m
.16653 .00375 L
s
.22716 0 m
.22716 .00375 L
s
.25748 0 m
.25748 .00375 L
s
.28779 0 m
.28779 .00375 L
s
.31811 0 m
.31811 .00375 L
s
.37874 0 m
.37874 .00375 L
s
.40905 0 m
.40905 .00375 L
s
.43937 0 m
.43937 .00375 L
s
.46968 0 m
.46968 .00375 L
s
.53032 0 m
.53032 .00375 L
s
.56063 0 m
.56063 .00375 L
s
.59095 0 m
.59095 .00375 L
s
.62126 0 m
.62126 .00375 L
s
.68189 0 m
.68189 .00375 L
s
.71221 0 m
.71221 .00375 L
s
.74252 0 m
.74252 .00375 L
s
.77284 0 m
.77284 .00375 L
s
.83347 0 m
.83347 .00375 L
s
.86378 0 m
.86378 .00375 L
s
.8941 0 m
.8941 .00375 L
s
.92441 0 m
.92441 .00375 L
s
.01496 0 m
.01496 .00375 L
s
.98504 0 m
.98504 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
gsave
.5 -0.0125 -67.7813 -27 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 22 translate 1 -1 scale
63.000 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 14.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(q) show
72.563 14.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 .15451 m
.00625 .15451 L
s
[(0.1)] -0.0125 .15451 1 0 Mshowa
0 .30902 m
.00625 .30902 L
s
[(0.2)] -0.0125 .30902 1 0 Mshowa
0 .46353 m
.00625 .46353 L
s
[(0.3)] -0.0125 .46353 1 0 Mshowa
0 .61803 m
.00625 .61803 L
s
[(0.4)] -0.0125 .61803 1 0 Mshowa
.125 Mabswid
0 .0309 m
.00375 .0309 L
s
0 .0618 m
.00375 .0618 L
s
0 .09271 m
.00375 .09271 L
s
0 .12361 m
.00375 .12361 L
s
0 .18541 m
.00375 .18541 L
s
0 .21631 m
.00375 .21631 L
s
0 .24721 m
.00375 .24721 L
s
0 .27812 m
.00375 .27812 L
s
0 .33992 m
.00375 .33992 L
s
0 .37082 m
.00375 .37082 L
s
0 .40172 m
.00375 .40172 L
s
0 .43262 m
.00375 .43262 L
s
0 .49443 m
.00375 .49443 L
s
0 .52533 m
.00375 .52533 L
s
0 .55623 m
.00375 .55623 L
s
0 .58713 m
.00375 .58713 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
gsave
-0.01875 .30902 -105.219 -12.9688 Mabsadd m
1 1 Mabs scale
currentpoint translate
78.25 12.9688 translate
90 rotate
-78.25 -12.9688 translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 25.9375 translate 1 -1 scale
63.000 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 18.188 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 16.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(W) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
72.563 12.063 moveto
(H) show
79.375 12.063 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(1) show
%%IncludeResource: font Math2Mono
%%IncludeFont: Math2Mono
/Math2Mono findfont 11.375 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
86.188 12.063 moveto
(L) show
93.500 18.188 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
.04527 .61178 m
.04527 .61803 L
s
.19685 .61178 m
.19685 .61803 L
s
.34842 .61178 m
.34842 .61803 L
s
.5 .61178 m
.5 .61803 L
s
.65158 .61178 m
.65158 .61803 L
s
.80315 .61178 m
.80315 .61803 L
s
.95473 .61178 m
.95473 .61803 L
s
.125 Mabswid
.07559 .61428 m
.07559 .61803 L
s
.1059 .61428 m
.1059 .61803 L
s
.13622 .61428 m
.13622 .61803 L
s
.16653 .61428 m
.16653 .61803 L
s
.22716 .61428 m
.22716 .61803 L
s
.25748 .61428 m
.25748 .61803 L
s
.28779 .61428 m
.28779 .61803 L
s
.31811 .61428 m
.31811 .61803 L
s
.37874 .61428 m
.37874 .61803 L
s
.40905 .61428 m
.40905 .61803 L
s
.43937 .61428 m
.43937 .61803 L
s
.46968 .61428 m
.46968 .61803 L
s
.53032 .61428 m
.53032 .61803 L
s
.56063 .61428 m
.56063 .61803 L
s
.59095 .61428 m
.59095 .61803 L
s
.62126 .61428 m
.62126 .61803 L
s
.68189 .61428 m
.68189 .61803 L
s
.71221 .61428 m
.71221 .61803 L
s
.74252 .61428 m
.74252 .61803 L
s
.77284 .61428 m
.77284 .61803 L
s
.83347 .61428 m
.83347 .61803 L
s
.86378 .61428 m
.86378 .61803 L
s
.8941 .61428 m
.8941 .61803 L
s
.92441 .61428 m
.92441 .61803 L
s
.01496 .61428 m
.01496 .61803 L
s
.98504 .61428 m
.98504 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 0 m
1 0 L
s
.99375 .15451 m
1 .15451 L
s
.99375 .30902 m
1 .30902 L
s
.99375 .46353 m
1 .46353 L
s
.125 Mabswid
.99625 .0309 m
1 .0309 L
s
.99625 .0618 m
1 .0618 L
s
.99625 .09271 m
1 .09271 L
s
.99625 .12361 m
1 .12361 L
s
.99625 .18541 m
1 .18541 L
s
.99625 .21631 m
1 .21631 L
s
.99625 .24721 m
1 .24721 L
s
.99625 .27812 m
1 .27812 L
s
.99625 .33992 m
1 .33992 L
s
.99625 .37082 m
1 .37082 L
s
.99625 .40172 m
1 .40172 L
s
.99625 .43262 m
1 .43262 L
s
.99625 .49443 m
1 .49443 L
s
.99625 .52533 m
1 .52533 L
s
.99625 .55623 m
1 .55623 L
s
.99625 .58713 m
1 .58713 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
.5 0 m
.5 .61803 L
s
gsave
.5 .63053 -92.3125 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 21.5 translate 1 -1 scale
63.000 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(m) show
79.750 13.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(=) show
96.500 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 14.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0.5) show
121.625 13.750 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .0362 m
.02499 .03621 L
.02605 .03623 L
.02729 .03628 L
.02846 .03634 L
.03053 .0365 L
.03279 .03673 L
.03527 .03707 L
.0379 .03752 L
.04262 .03855 L
.04749 .03993 L
.05205 .04151 L
.06244 .04618 L
.07305 .0525 L
.08274 .05971 L
.10458 .08106 L
.12357 .10558 L
.14429 .13867 L
.18493 .22037 L
.22406 .31019 L
.24404 .35402 L
.26565 .39485 L
.27579 .41045 L
.28651 .4238 L
.29567 .43233 L
.30086 .43589 L
.30571 .43834 L
.30831 .4393 L
.31072 .43996 L
.31197 .44022 L
.31336 .44044 L
.31405 .44052 L
.31481 .44059 L
.31551 .44063 L
.31616 .44065 L
.31736 .44065 L
.31847 .4406 L
.31969 .44049 L
.32099 .44031 L
.32235 .44006 L
.32365 .43974 L
.32606 .43899 L
.32831 .43808 L
.3307 .4369 L
.33497 .43425 L
.33956 .43061 L
.34462 .4257 L
.35478 .41302 L
.36407 .39839 L
.38496 .35659 L
Mistroke
.42472 .25978 L
.44479 .2139 L
.46297 .18063 L
.47312 .16687 L
.47777 .16191 L
.48268 .15765 L
.48519 .15587 L
.48794 .15422 L
.49046 .153 L
.49277 .15214 L
.49417 .15173 L
.49549 .15142 L
.49689 .15119 L
.49768 .15109 L
.49841 .15102 L
.49962 .15097 L
.50031 .15097 L
.50096 .15099 L
.50226 .15108 L
.50299 .15117 L
.50366 .15127 L
.50495 .15152 L
.50616 .15182 L
.50842 .15256 L
.51086 .15361 L
.51349 .15504 L
.51825 .15838 L
.52263 .1623 L
.53269 .17428 L
.54334 .19102 L
.58128 .27455 L
.6024 .32697 L
.62167 .37101 L
.63123 .38997 L
.64163 .4077 L
.65138 .42115 L
.66055 .43071 L
.66506 .43427 L
.66993 .43723 L
.67256 .43846 L
.67534 .43945 L
.67771 .44007 L
.67905 .44032 L
.6803 .44049 L
.68161 .44061 L
.68235 .44064 L
.68303 .44066 L
.68429 .44064 L
.68492 .44061 L
.68561 .44055 L
Mistroke
.68682 .44042 L
.68811 .44021 L
.68933 .43995 L
.69045 .43967 L
.69311 .43881 L
.69601 .43757 L
.7013 .43453 L
.70662 .43046 L
.71163 .42576 L
.72099 .41482 L
.74196 .38152 L
.78053 .29965 L
.82156 .20611 L
.86106 .1295 L
.88094 .09925 L
.89906 .077 L
.91858 .05864 L
.92933 .05095 L
.9395 .04519 L
.94875 .04121 L
.95341 .03965 L
.95856 .03826 L
.96294 .03736 L
.96524 .03699 L
.96766 .03668 L
.96978 .03647 L
.97099 .03638 L
.97211 .03631 L
.97314 .03626 L
.97408 .03623 L
.97517 .03621 L
.97619 .0362 L
Mfstroke
MathSubEnd
P
% End of sub-graphic
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{513, 483},
  ImageMargins->{{44, 0}, {0, 71}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`4000810001hb000`400?l00000o`00003oo`3ooooo
0?ooo`<0oooo003o00000?l000000P0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`40
00000@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?oo
o`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool0
00030000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0
oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003o
ool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@000001
0?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0
ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool1
00000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0S`3oool300000?`0oooo0`00001[0?ooo`4000000@3oool000030000003oool0oooo08h0oooo
00D000000?ooo`3oool0oooo0000003j0?ooo`050000003oool0oooo0?ooo`000000JP3oool10000
0040oooo00000`000000oooo0?ooo`2=0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool0mP3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo06L0oooo0@0000010?ooo`00
00<000000?ooo`3oool0S@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0?D0oooo
00<000000?ooo`3oool0103oool00`000000oooo0?ooo`1V0?ooo`4000000@3oool000030000003o
ool0oooo08d0oooo2000003g0?ooo`P00000J03oool100000040oooo00000`000000oooo0?ooo`2=
0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0m@3oool00`000000oooo0?ooo`04
0?ooo`030000003oool0oooo06H0oooo0@0000010?ooo`0000<000000?ooo`3oool0SP3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo0?H0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`1V0?ooo`4000000@3oool000030000003oool0oooo08l0oooo00D000000?ooo`3o
ool0oooo0000003j0?ooo`050000003oool0oooo0?ooo`000000J@3oool100000040oooo00000`00
0000oooo0?ooo`2@0?ooo`<00000o03oool3000006X0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo04L0oooo0P00000F0?ooo`@00000
5@3oool500000180oooo0P00000G0?ooo`D00000503oool4000001H0oooo0P00001Y0?ooo`800000
5P3oool4000001D0oooo1@00000C0?ooo`8000005P3oool5000001@0oooo1000000F0?ooo`800000
803oool100000040oooo00000`000000oooo0?ooo`160?ooo`040000003oool0oooo000001D0oooo
00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0A0?ooo`040000003oool0oooo000001P0
oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0F0?ooo`040000003oool0oooo0000
06L0oooo00@000000?ooo`3oool000005@3oool00`000000oooo0?ooo`0H0?ooo`030000003oool0
oooo0180oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?ooo`0D0?ooo`030000003o
ool0oooo01H0oooo00@000000?ooo`3oool000007`3oool100000040oooo00000`000000oooo0?oo
o`180?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?oo
o`0A0?ooo`040000003oool0oooo000001P0oooo00<000000?ooo`3oool05@3oool00`000000oooo
0?ooo`0G0?ooo`030000003oool0oooo06P0oooo00<000000?ooo`3oool05@3oool00`000000oooo
0?ooo`0G0?ooo`030000003oool0oooo0180oooo00@000000?ooo`3oool000005`3oool00`000000
oooo0?ooo`0E0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool07P3oool100000040
oooo00000`000000oooo0?ooo`100?ooo`@000001@3oool00`000000oooo0?ooo`0=0?ooo`@00000
103oool00`000000oooo0?ooo`0>0?ooo`@00000103oool00`000000oooo0?ooo`0A0?ooo`040000
003oool0oooo000001P0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0G0?ooo`03
0000003oool0oooo05l0oooo100000050?ooo`030000003oool0oooo00d0oooo100000040?ooo`03
0000003oool0oooo00h0oooo100000040?ooo`030000003oool0oooo0180oooo00@000000?ooo`3o
ool000005`3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01L0oooo00<000000?oo
o`3oool07@3oool100000040oooo00000`000000oooo0?ooo`160?ooo`040000003oool0oooo0000
01D0oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?ooo`0A0?ooo`040000003oool0
oooo000001P0oooo00<000000?ooo`3oool0503oool010000000oooo0?ooo`00000E0?ooo`040000
003oool0oooo000006L0oooo00@000000?ooo`3oool000005@3oool010000000oooo0?ooo`00000G
0?ooo`030000003oool0oooo0180oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?oo
o`0D0?ooo`040000003oool0oooo000001D0oooo00@000000?ooo`3oool000007`3oool100000040
oooo00000`000000oooo0?ooo`170?ooo`8000005`3oool2000001L0oooo0P00000D0?ooo`800000
603oool2000001L0oooo0P00000G0?ooo`800000J@3oool2000001L0oooo0P00000G0?ooo`800000
5@3oool2000001L0oooo0P00000G0?ooo`8000005`3oool200000200oooo0@0000010?ooo`0000<0
00000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool1
00000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo03d0ooooY`00001H0?ooojP00000
603oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`040000003oool0oooo000000@0oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0000001H0?ooo`040000003oool0oooo000000@0
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool00P3oool010000000oooo0?ooo`00000H0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo
0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00001A
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool200000580oooo00<00000
0?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`00
0000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo
00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`800000D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo0P00001B
0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo
03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0?@3oool200000540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F
0?ooo`800000DP3oool00`000000oooo0?ooo`1?0?ooo`800000603oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3o
ool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`00
00<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003o
ool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool20000
0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`800000DP3oool00`00
0000oooo0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`03
0000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`40
00000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:`3o
ool2000000@0oooo0P0000030?ooo`D000000P3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0A03oool2000000@0oooo0P0000030?ooo`D000000P3o
ool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000X0oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<0
00000?ooo`3oool0@`3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00000:0?ooo`030000
003oool0oooo0080oooo0P00001A0?ooo`030000003oool0oooo04l0oooo0P0000150?ooo`040000
003oool0oooo000000X0oooo00<000000?ooo`3oool00P3oool200000580oooo00<000000?ooo`3o
ool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo
0?ooo`00000:0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0D03oool00`000000
oooo0?ooo`1@0?ooo`030000003oool0oooo04<0oooo00@000000?ooo`3oool000002P3oool00`00
0000oooo0?ooo`020?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3o
ool000002P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo000000X0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0[0?ooo`8000002P3oool20000
00@0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
04@0oooo0P00000:0?ooo`800000103oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`03
0000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`40
00000@3oool000030000003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0EP3oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo
0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F
0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F
0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo05H0oooo0P00001B0?ooo`030000003oool0oooo04l0oooo
0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool07@3oool400000080oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0=`3oool400000080oooo00<00000
0?ooo`3oool05P3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0L0?ooo`030000003oool0oooo
0080oooo00<000000?ooo`0000006@3oool010000000oooo0?ooo`3oool9000004H0oooo00<00000
0?ooo`3oool0AP3oool800000080oooo00<000000?ooo`3oool0=P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0000001P0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool06`3oool00`00
0000oooo0?ooo`030?ooo`<000006@3oool00`000000oooo0?ooo`0:0?ooo`P00000;`3ooolP0000
02l0oooo2@00000:0?ooo`030000003oool0oooo03D0oooo00<000000?ooo`3oool00`3oool30000
01P0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
01H0oooo0@0000010?ooo`0000<000000?ooo`3oool06`3oool00`000000oooo0?ooo`0O0?ooo`80
00004`3oool700000240oooo1`00000?0?ooo`030000003oool0oooo00h0oooo1P00000R0?ooo`L0
00004`3oool00`000000oooo0?ooo`0e0?ooo`030000003oool0oooo01h0oooo0P0000020?oooj00
00000P3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool06`3oool00`000000oooo
0?ooo`0O0?ooo`030000003oool0oooo01T0oooo8@00000F0?ooo`030000003oool0oooo01@0oooo
8P00000J0?ooo`030000003oool0oooo03D0oooo00<000000?ooo`3oool07P3oool00`000000oooo
0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0K0?ooo`030000003oool0oooo00<0oooo0`00000I0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0e0?ooo`030000003o
ool0oooo00<0oooo0`00000H0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01`0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0000000I0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`000000603oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0M0?ooo`@000000P3oool00`00
0000oooo0?ooo`0G0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0g0?ooo`@000000P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo
0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool0EP3oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`00
00<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003o
ool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo02/0oooo0P0000040?ooo`8000000`3oool4000000<0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04@0oooo0P000004
0?ooo`8000000`3oool4000000<0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool06@3oool50000
00`0oooo00@000000?ooo`3oool00000203oool00`000000oooo0?ooo`040?ooo`030000003oool0
oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0b0?ooo`D00000303oool0
10000000oooo0?ooo`0000080?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0D@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0603oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00T0oooo00@00000
0?ooo`3oool000002@3oool00`000000oooo0?ooo`030?ooo`800000D@3oool00`000000oooo0?oo
o`1?0?ooo`800000<`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00T0oooo00@0
00000?ooo`3oool000002@3oool00`000000oooo0?ooo`030?ooo`800000DP3oool00`000000oooo
0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0G0?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool0203oool010000000oooo0?ooo`00000:0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000
003oool0oooo0300oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`080?ooo`040000
003oool0oooo000000X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`1A0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0Z0?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3oool000000`3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0@`3oool01000
0000oooo0?ooo`0000080?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool0D@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0:`3oool2000000X0oooo0P0000040?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`140?ooo`8000002P3oool2000000@0oooo00<00000
0?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool07@3oool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo
01d0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
01H0oooo0@0000010?ooo`0000<000000?ooo`3oool05`3oool00`000000oooo0?ooo`030?ooo`03
0000003oool0oooo01d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo0300oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0M0?ooo`03
0000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`40
00000@3oool000030000003oool0oooo01L0oooo1`00000O0?ooo`800000D@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo0300oooo1`00000O0?ooo`800000DP3oool00`000000oooo
0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0M0?ooo`030000003o
ool0oooo01d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo03H0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?ooo`1A0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0M
0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo03H0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?ooo`1A
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01L0oooo00<000000?ooo`3o
ool01@3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3o
ool06`3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0H0?ooo`030000003oool0oooo00<0oooo
00<000000?ooo`3oool0703oool200000540oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0a0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0703oool200000580oooo
00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool06@3o
ool5000001l0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo0380oooo1@00000O0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`03
0000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`40
00000@3oool000030000003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0EP3oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo
0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F
0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F
0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo05H0oooo0P00001B0?ooo`030000003oool0oooo04l0oooo
0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0[0?ooo`800000103oool20000
00@0oooo0P0000040?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`140?ooo`800000103oool2000000@0oooo0P0000040?ooo`030000003oool0oooo
0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo02X0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`000003
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`13
0?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo
0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3oool0
0P3oool200000540oooo00<000000?ooo`3oool0C`3oool2000004D0oooo00@000000?ooo`3oool0
00002P3oool00`000000oooo0?ooo`020?ooo`800000DP3oool00`000000oooo0?ooo`1?0?ooo`80
0000603oool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000/0
oooo00D000000?ooo`3oool0oooo0000001B0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool0@`3oool010000000oooo0?ooo`00000;0?ooo`050000003oool0oooo0?ooo`000000D`3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0:P3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo000000<0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo04<0oooo
00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo
0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo02/0oooo0P00000:0?ooo`800000103oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0A03oool2000000X0oooo0P0000040?ooo`03
0000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`40
00000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3o
ool200000540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`800000DP3o
ool00`000000oooo0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F
0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F
0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3o
ool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo
0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo
0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00001A
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool200000580oooo00<00000
0?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`00
0000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo
00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`800000D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo0P00001B
0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo
03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0[0?ooo`800000103oool2000000D0oooo0`0000020?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`140?ooo`800000103oool2000000D0oooo
0`0000020?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool00000
2`3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0000004D0oooo00@000000?ooo`3oool000002`3oool01@00
0000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`03
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`040000003oool0oooo000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3oool0
10000000oooo0?ooo`0000080?ooo`D000000P3ooonW000004D0oooo00@000000?ooo`3oool00000
203oool500000080ooooZ000000H0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@0
00000?ooo`3oool00000203oool010000000oooo0?ooo`00003_0?ooo`040000003oool0oooo0000
00P0oooo00@000000?ooo`3oool00000``3oool100000040oooo00000`000000oooo0?ooo`0Z0?oo
o`040000003oool0oooo000000T0oooo00<000000?ooo`000000k`3oool010000000oooo0?ooo`00
00090?ooo`030000003oool000000<<0oooo0@0000010?ooo`0000<000000?ooo`3oool0:`3oool2
000000/0oooo0P00003`0?ooo`8000002`3oool200000<<0oooo0@0000010?ooo`0000<000000?oo
o`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo07<0oooo00<000000?ooo`3o
ool0o03oool00`000000oooo0?ooo`270?ooo`4000000@3oool000030000003oool0oooo07<0oooo
00<000000?ooo`3oool0o03oool00`000000oooo0?ooo`270?ooo`4000000@3oool000030000003o
ool0oooo07@0oooo0`0000000`3oool000000000000K0?ooo`D000001@3oool2000000D0oooo1000
00390?ooo`<0000000<0oooo0000000000007@3oool3000000H0oooo0P0000050?ooo`@00000DP3o
ool100000040oooo00000`000000oooo0?ooo`1d0?ooo`030000003oool0oooo00800000303oool6
000000X0oooo00D000000?ooo`3oool0oooo000000050?ooo`800000103oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo0<H0oooo00<000000?ooo`3oool00P00000<0?ooo`H000002`3o
ool01@000000oooo0?ooo`3oool0000000D0oooo0P0000040?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0C`3oool100000040oooo00000`000000oooo0?ooo`1d0?ooo`050000003o
ool0oooo0?ooo`0000007@3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0aP3oool01@000000oooo0?ooo`3oool000000240oooo00<000000?ooo`3o
ool02@3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04l0oooo0@0000010?ooo`00
00<000000?ooo`3oool0M03oool01@000000oooo0?ooo`3oool0000001h0oooo00<000000?ooo`3o
ool02`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0<H0oooo00D000000?ooo`3o
ool0oooo0000000Q0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`1?0?ooo`4000000@3oool000030000003oool0oooo07D0oooo00D000000?ooo`3o
ool0oooo0000000;0?ooo`H000003@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo
0080oooo00<000000?ooo`3oool0a`3oool01@000000oooo0?ooo`3oool0000000/0oooo1P00000=
0?ooo`800000303oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04l0oooo0@000001
0?ooo`0000<000000?ooo`3oool0M@3oool01@000000oooo0?ooo`3oool0000001h0oooo00<00000
0?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0<L0oooo00D00000
0?ooo`3oool0oooo0000000P0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`1?0?ooo`4000000@3oool000030000003oool0oooo09T0oooo00<00000
0?ooo`3oool02@3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0>`0oooo00<00000
0?ooo`3oool02@3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04l0oooo0@000001
0?ooo`0000<000000?ooo`3oool0U@3oool01@000000oooo0?ooo`3oool0000000/0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`3X0?ooo`050000003oool0oooo0?ooo`0000002`3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04l0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0UP3oool3000000d0oooo1000003/0?ooo`<000003@3oool400000580oooo0@000001
0?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0
ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool1
00000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo
00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom
0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000
oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`400000
0@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o
0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool00003
0000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo
0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0
oooo08l0oooo0`00003l0?ooo`<00000J`3oool100000040oooo00000`000000oooo0?ooo`2>0?oo
o`050000003oool0oooo0?ooo`000000nP3oool01@000000oooo0?ooo`3oool0000006X0oooo0@00
00010?ooo`0000<000000?ooo`3oool0S@3oool00`000000oooo0?ooo`030?ooo`030000003oool0
oooo0?H0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`1W0?ooo`4000000@3oool0
00030000003oool0oooo08d0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`3e0?oo
o`030000003oool0oooo00@0oooo00<000000?ooo`3oool0IP3oool100000040oooo00000`000000
oooo0?ooo`2=0?ooo`P00000m`3oool8000006P0oooo0@0000010?ooo`0000<000000?ooo`3oool0
S@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0?D0oooo00<000000?ooo`3oool0
103oool00`000000oooo0?ooo`1V0?ooo`4000000@3oool000030000003oool0oooo08h0oooo00<0
00000?ooo`3oool00`3oool00`000000oooo0?ooo`3f0?ooo`030000003oool0oooo00<0oooo00<0
00000?ooo`3oool0IP3oool100000040oooo00000`000000oooo0?ooo`2?0?ooo`050000003oool0
oooo0?ooo`000000nP3oool01@000000oooo0?ooo`3oool0000006T0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0T03oool300000?`0oooo0`00001Z0?ooo`4000000@3oool000030000003oool0
oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`170?ooo`8000005P3oool40000
01D0oooo1@00000B0?ooo`8000005`3oool5000001@0oooo1000000F0?ooo`800000J@3oool20000
01H0oooo1000000E0?ooo`D000004`3oool2000001H0oooo1@00000D0?ooo`@000005P3oool20000
0200oooo0@0000010?ooo`0000<000000?ooo`3oool0AP3oool010000000oooo0?ooo`00000E0?oo
o`030000003oool0oooo01P0oooo00<000000?ooo`3oool04@3oool010000000oooo0?ooo`00000H
0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool05P3oool010000000oooo0?ooo`00
001W0?ooo`040000003oool0oooo000001D0oooo00<000000?ooo`3oool0603oool00`000000oooo
0?ooo`0B0?ooo`040000003oool0oooo000001L0oooo00<000000?ooo`3oool0503oool00`000000
oooo0?ooo`0F0?ooo`040000003oool0oooo000001l0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0B03oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3o
ool04@3oool010000000oooo0?ooo`00000H0?ooo`030000003oool0oooo01D0oooo00<000000?oo
o`3oool05`3oool00`000000oooo0?ooo`1X0?ooo`030000003oool0oooo01D0oooo00<000000?oo
o`3oool05`3oool00`000000oooo0?ooo`0B0?ooo`040000003oool0oooo000001L0oooo00<00000
0?ooo`3oool05@3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo01h0oooo0@000001
0?ooo`0000<000000?ooo`3oool0@03oool4000000D0oooo00<000000?ooo`3oool03@3oool40000
00@0oooo00<000000?ooo`3oool03P3oool4000000@0oooo00<000000?ooo`3oool04@3oool01000
0000oooo0?ooo`00000H0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool05`3oool0
0`000000oooo0?ooo`1O0?ooo`@000001@3oool00`000000oooo0?ooo`0=0?ooo`@00000103oool0
0`000000oooo0?ooo`0>0?ooo`@00000103oool00`000000oooo0?ooo`0B0?ooo`040000003oool0
oooo000001L0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0G0?ooo`030000003o
ool0oooo01d0oooo0@0000010?ooo`0000<000000?ooo`3oool0AP3oool010000000oooo0?ooo`00
000E0?ooo`040000003oool0oooo000001L0oooo00<000000?ooo`3oool04@3oool010000000oooo
0?ooo`00000H0?ooo`030000003oool0oooo01@0oooo00@000000?ooo`3oool000005@3oool01000
0000oooo0?ooo`00001W0?ooo`040000003oool0oooo000001D0oooo00@000000?ooo`3oool00000
5`3oool00`000000oooo0?ooo`0B0?ooo`040000003oool0oooo000001L0oooo00<000000?ooo`3o
ool0503oool010000000oooo0?ooo`00000E0?ooo`040000003oool0oooo000001l0oooo0@000001
0?ooo`0000<000000?ooo`3oool0A`3oool2000001L0oooo0P00000G0?ooo`800000503oool20000
01P0oooo0P00000G0?ooo`8000005`3oool2000006T0oooo0P00000G0?ooo`8000005`3oool20000
01D0oooo0P00000G0?ooo`8000005`3oool2000001L0oooo0P00000P0?ooo`4000000@3oool00003
0000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo
0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0
oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`0m0?ooojL00000F03ooonX0000
01P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool010000000oooo0?ooo`0000040?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`000000F03oool010000000oooo0?ooo`000004
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool00000603oool100000040oooo0000
0`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool0
0`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool0
0`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?oo
o`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?oo
o`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500
oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500
oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000
D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo0P00001B0?ooo`030000
003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<0
00000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<0
00000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@00
00010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0
oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0
oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?oo
o`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?oo
o`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?oo
o`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000
oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000
oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0
?@3oool200000540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`800000
DP3oool00`000000oooo0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?oo
o`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool0
0`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool0
0`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?oo
o`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500
oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540
oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000
003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0
EP3oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<0
00000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<0
00000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0
oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0
oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool0
00030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?oo
o`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?oo
o`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000
oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000
oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040
oooo00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo0?ooo`1@0?ooo`030000
003oool0oooo05H0oooo0P00001B0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`400000
0@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?oo
o`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?oo
o`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool0
0`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool0
0`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool1
00000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02/0
oooo0P0000040?ooo`8000000`3oool500000080oooo00<000000?ooo`3oool0D03oool00`000000
oooo0?ooo`1@0?ooo`030000003oool0oooo04@0oooo0P0000040?ooo`8000000`3oool500000080
oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00000:0?ooo`03
0000003oool0oooo0080oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo04<0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?oo
o`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool000002P3oool00`00
0000oooo0?ooo`020?ooo`8000000P3oool00`000000oooo0?ooo`1<0?ooo`030000003oool0oooo
04`0oooo0P0000000`3oool00000000000150?ooo`040000003oool0oooo000000X0oooo00<00000
0?ooo`3oool00P3oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@000001
0?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00000:0?ooo`030000003oool0
oooo0080oooo00<000000?ooo`3oool00P3oool5000004T0oooo00<000000?ooo`3oool0A`3oool6
000000<0oooo00<000000?ooo`3oool0@`3oool010000000oooo0?ooo`00000:0?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00
000:0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool01`3oool2000004L0oooo00<0
00000?ooo`3oool0AP3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo04<0oooo00@0
00000?ooo`3oool000002P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0540oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo02/0oooo0P00000:0?ooo`800000103oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo04@0oooo00<000000?ooo`3oool0A03oool2000000X0oooo00<000000?ooo`3oool0A03o
ool2000000X0oooo0P0000040?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<00000
0?ooo`3oool02P3oool2000004@0oooo00<000000?ooo`3oool0@P3oool2000000`0oooo00<00000
0?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`8000003@3oool20000
0480oooo00<000000?ooo`3oool0@@3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo
05H0oooo0P00001B0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo00<000000?ooo`3oool03P3oool200000400oooo00<000000?ooo`3o
ool0?`3oool2000000l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool0?03oool4000003h0oooo
00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo03d0oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0g0?ooo`@0000000<0
oooo0000003oool01000000j0?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool0EP3o
ool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0180oooo00<00000
0?ooo`3oool0=03oool2000000D0oooo00<000000?ooo`3oool00`3oool3000003D0oooo0P00000C
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool20000
01@0oooo00<000000?ooo`3oool0<@3oool2000000L0oooo00<000000?ooo`3oool01P3oool20000
0380oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`1F0?ooo`8000000P3oool80000
04P0oooo00<000000?ooo`3oool0AP3oool700000080oooo0P00000H0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0^0?ooo`80
00002@3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo02h0oooo00<000000?ooo`3o
ool0503oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo00T0oooo100000140?ooo`03
0000003oool0oooo0480oooo1000000:0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`00
00<000000?ooo`3oool07@3oool400000080oooo00<000000?ooo`3oool05`3oool00`000000oooo
0?ooo`0E0?ooo`030000003oool0oooo02`0oooo00<000000?ooo`3oool02@3oool00`000000oooo
0?ooo`090?ooo`800000;@3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo03L0oooo
100000020?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool03@3oool4000003P0oooo
4@00000i0?ooo`<000003P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo01`0oooo00<000000?ooo`3oool00P3oool00`000000oooo0000000I0?ooo`030000003o
ool0oooo01H0oooo00<000000?ooo`3oool0:@3oool2000000`0oooo00<000000?ooo`3oool02`3o
ool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0=P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0000001P0oooo00<000000?ooo`3oool04@3o
ool4000002h0oooo1P0000080?ooo`030000003oool0oooo00H0oooo1000000a0?ooo`@000004@3o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01/0oooo00<00000
0?ooo`3oool00`3oool3000001T0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0W
0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`0W
0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool0=@3oool00`000000oooo0?ooo`03
0?ooo`<00000603oool00`000000oooo0?ooo`0E0?ooo`<00000:03oool3000000h0oooo00<00000
0?ooo`3oool02P3oool3000002/0oooo0`00000E0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool06`3oool00`000000oooo0?ooo`0O0?ooo`8000006@3oool20000
02H0oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo
02D0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0e0?ooo`030000003oool0oooo
01h0oooo0P00000I0?ooo`<000008P3oool300000140oooo00<000000?ooo`3oool03@3oool30000
02@0oooo1000000G0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0K0?ooo`03
0000003oool0oooo01l0oooo00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0Q0?ooo`80
0000403oool00`000000oooo0?ooo`0>0?ooo`800000903oool00`000000oooo0?ooo`0I0?ooo`03
0000003oool0oooo03D0oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`0K0?ooo`<0
00006`3oool4000001@0oooo00<000000?ooo`3oool0403oool5000001`0oooo0`00000L0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool06`3oool00`000000oooo
0?ooo`030?ooo`<000006@3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo01l0oooo
00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo0200oooo
00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0e0?ooo`030000003oool0oooo00<0oooo
0`00000H0?ooo`030000003oool0oooo01h0oooo1000000D0?ooo`<00000603oool00`000000oooo
0?ooo`0E0?ooo`D00000503oool3000001l0oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0L0?ooo`030000003oool0oooo0080oooo00<000000?ooo`0000006@3o
ool00`000000oooo0?ooo`0L0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool04@3o
ool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo01h0oooo00<000000?ooo`3oool06`3o
ool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo0080oooo00<000000?ooo`000000603o
ool00`000000oooo0?ooo`0R0?ooo`<000003@3oool4000001/0oooo00<000000?ooo`3oool06P3o
ool4000000X0oooo1P00000R0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool07@3oool400000080oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0M
0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0B
0?ooo`030000003oool0oooo01/0oooo0P00000N0?ooo`030000003oool0oooo03L0oooo10000002
0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool09@3oool=000001l0oooo00<00000
0?ooo`3oool07P3oool:000002P0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`8000007`3oool00`000000oooo0?ooo`0H0?ooo`8000005@3oool00`00
0000oooo0?ooo`0C0?ooo`8000006P3oool00`000000oooo0?ooo`0N0?ooo`030000003oool0oooo
05H0oooo0P00001B0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`0F0?ooo`03
0000003oool0oooo01D0oooo00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`0F0?ooo`03
0000003oool0oooo01l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`030000003oool0oooo0200oooo0P00000E0?ooo`030000003oool0oooo01H0oooo
00<000000?ooo`3oool05P3oool2000001D0oooo00<000000?ooo`3oool0803oool00`000000oooo
0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02/0oooo0P0000040?ooo`8000000`3o
ool4000000<0oooo00<000000?ooo`3oool08P3oool00`000000oooo0?ooo`0@0?ooo`8000006@3o
ool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo0100oooo0P00000S0?ooo`030000003o
ool0oooo04@0oooo0P0000040?ooo`8000000`3oool4000000<0oooo00<000000?ooo`3oool0D@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool06@3oool5000000`0oooo00@000000?ooo`3oool00000203oool00`000000oooo0?oo
o`040?ooo`030000003oool0oooo02<0oooo0P00000>0?ooo`8000006`3oool00`000000oooo0?oo
o`0I0?ooo`8000003`3oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo0380oooo1@00
000<0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool0103oool00`000000oooo
0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0H0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool02@3o
ool010000000oooo0?ooo`0000090?ooo`030000003oool0oooo00<0oooo0P00000V0?ooo`<00000
2P3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo01/0oooo100000070?ooo`@00000
9@3oool2000003<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`090?ooo`040000
003oool0oooo000000T0oooo00<000000?ooo`3oool00`3oool200000580oooo00<000000?ooo`3o
ool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool05`3oool00`000000oooo
0?ooo`050?ooo`030000003oool0oooo00P0oooo00@000000?ooo`3oool000002P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo02P0oooo2P00000N0?ooo`030000003oool0oooo01h0
oooo2000000Z0?ooo`030000003oool0oooo0300oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`080?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000P0oooo00@000000?oo
o`3oool000000`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0@`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo000000<0oooo
00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool07@3oool00`000000oooo0?ooo`0;0?ooo`8000002P3o
ool2000000@0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo03H0oooo00<000000?ooo`3oool02`3oool2000000X0oooo0P0000040?ooo`030000003o
ool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo01L0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0M
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0`
0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?ooo`1A
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0G0?ooo`L000007`3oool200000540oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0`0?ooo`L000007`3oool200000580oooo00<000000?ooo`3oool0C`3oool20000
01P0oooo0@0000010?ooo`0000<000000?ooo`3oool07@3oool00`000000oooo0?ooo`0M0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0f0?ooo`03
0000003oool0oooo01d0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool07@3oool00`000000oooo
0?ooo`0M0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0f0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool0D@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3o
ool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
01L0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo
00D0oooo00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0H0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool0703oool200000540oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0a0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool0703oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`00
00<000000?ooo`3oool06@3oool5000001l0oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo0380oooo1@00000O0?ooo`030000003oool0oooo0540oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003o
ool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00001A0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool200000580oooo00<000000?ooo`3o
ool0C`3oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo
0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`80
0000D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo0P00001B0?ooo`03
0000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo
00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0[
0?ooo`800000103oool2000000@0oooo0P0000040?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`140?ooo`800000103oool2000000@0oooo0P000004
0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F
0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool00000203oool0
10000000oooo0?ooo`0000030?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`130?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3oool0
00000`3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000X0
oooo00<000000?ooo`3oool00P3oool200000540oooo00<000000?ooo`3oool0C`3oool2000004D0
oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`020?ooo`800000DP3oool00`00
0000oooo0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`04
0000003oool0oooo000000/0oooo00D000000?ooo`3oool0oooo0000001B0?ooo`030000003oool0
oooo0500oooo00<000000?ooo`3oool0@`3oool010000000oooo0?ooo`00000;0?ooo`050000003o
ool0oooo0?ooo`000000D`3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`0000080?ooo`040000
003oool0oooo000000<0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo04<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`000003
0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F
0?ooo`4000000@3oool000030000003oool0oooo02/0oooo0P00000:0?ooo`800000103oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0A03oool20000
00X0oooo0P0000040?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3o
ool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`00
00<000000?ooo`3oool0?@3oool200000540oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`1F0?ooo`800000DP3oool00`000000oooo0?ooo`1?0?ooo`800000603oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`03
0000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`40
00000@3oool000030000003oool0oooo03d0oooo0P00001A0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool0EP3oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo
0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F
0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F
0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo05H0oooo0P00001B0?ooo`030000003oool0oooo04l0oooo
0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0?@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo
0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`000000oooo
0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`800000D@3oool00`000000oooo0?ooo`1@0?ooo`030000003o
ool0oooo05H0oooo0P00001B0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3o
ool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool0EP3oool00`00
0000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0[0?ooo`800000103oool2000000D0oooo0`0000020?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`140?ooo`80
0000103oool2000000D0oooo0`0000020?ooo`030000003oool0oooo0540oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo
00@000000?ooo`3oool000002`3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`020?ooo`030000003oool0000004D0oooo00@000000?oo
o`3oool000002`3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`020?ooo`040000003oool0oooo000001P0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0:P3oool010000000oooo0?ooo`0000080?ooo`D000000P3ooonW000004D0oooo
00@000000?ooo`3oool00000203oool500000080ooooZ000000H0?ooo`4000000@3oool000030000
003oool0oooo02X0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`00003_0?oo
o`040000003oool0oooo000000P0oooo00@000000?ooo`3oool00000``3oool100000040oooo0000
0`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000T0oooo00<000000?ooo`000000k`3o
ool010000000oooo0?ooo`0000090?ooo`030000003oool000000<<0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0:`3oool2000000/0oooo0P00003`0?ooo`8000002`3oool200000<<0oooo0@00
00010?ooo`0000<000000?ooo`3oool0L`3oool00`000000oooo0?ooo`3l0?ooo`030000003oool0
oooo08L0oooo0@0000010?ooo`0000<000000?ooo`3oool0L`3oool00`000000oooo0?ooo`3l0?oo
o`030000003oool0oooo08L0oooo0@0000010?ooo`0000<000000?ooo`3oool0M03oool300000003
0?ooo`000000000001`0oooo1@0000040?ooo`8000001@3oool400000<T0oooo0`0000000`3oool0
00000000000M0?ooo`D00000103oool2000000D0oooo1000001B0?ooo`4000000@3oool000030000
003oool0oooo07@0oooo00<000000?ooo`3oool00P00000<0?ooo`H000003@3oool00`000000oooo
0?ooo`040?ooo`800000103oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0<H0oooo
00<000000?ooo`3oool00P00000<0?ooo`H000003P3oool00`000000oooo0?ooo`040?ooo`800000
103oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04l0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0M03oool01@000000oooo0?ooo`3oool0000001l0oooo00<000000?ooo`3oool0
2P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0<H0oooo00D000000?ooo`3oool0
oooo0000000P0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool0C`3oool100000040
oooo00000`000000oooo0?ooo`1d0?ooo`050000003oool0oooo0?ooo`0000007`3oool00`000000
oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0aP3oool01@000000
oooo0?ooo`3oool000000200oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`1?0?oo
o`4000000@3oool000030000003oool0oooo07D0oooo00D000000?ooo`3oool0oooo0000000;0?oo
o`H000003@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool0a`3oool01@000000oooo0?ooo`3oool0000000/0oooo1P00000>0?ooo`030000003oool0
oooo00l0oooo00<000000?ooo`3oool0C`3oool100000040oooo00000`000000oooo0?ooo`1e0?oo
o`050000003oool0oooo0?ooo`0000007P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0
oooo0080oooo00<000000?ooo`3oool0a`3oool01@000000oooo0?ooo`3oool0000001l0oooo00<0
00000?ooo`3oool02`3oool400000580oooo0@0000010?ooo`0000<000000?ooo`3oool0V03oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0j`3oool0
0`000000oooo0?ooo`0;0?ooo`030000003oool0oooo05<0oooo0@0000010?ooo`0000<000000?oo
o`3oool0UP3oool3000000`0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`3Y0?oo
o`<000003@3oool00`000000oooo0?ooo`1C0?ooo`4000000@3oool000030000003oool0oooo09P0
oooo00<000000?ooo`3oool02`3oool400000>h0oooo00<000000?ooo`3oool02`3oool500000540
oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003o
ool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@000001
0?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0
ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool1
00000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo
00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom
0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000
oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`400000
0@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o
0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool00003
0000003oool0oooo08l0oooo0`00003l0?ooo`<00000J`3oool100000040oooo00000`000000oooo
0?ooo`2>0?ooo`050000003oool0oooo0?ooo`000000nP3oool01@000000oooo0?ooo`3oool00000
06X0oooo0@0000010?ooo`0000<000000?ooo`3oool0S@3oool00`000000oooo0?ooo`030?ooo`03
0000003oool0oooo0?H0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`1W0?ooo`40
00000@3oool000030000003oool0oooo08d0oooo00<000000?ooo`3oool0103oool00`000000oooo
0?ooo`3e0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0IP3oool100000040oooo
00000`000000oooo0?ooo`2=0?ooo`P00000m`3oool8000006P0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0S@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0?D0oooo00<00000
0?ooo`3oool0103oool00`000000oooo0?ooo`1V0?ooo`4000000@3oool000030000003oool0oooo
08h0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`3f0?ooo`030000003oool0oooo
00<0oooo00<000000?ooo`3oool0IP3oool100000040oooo00000`000000oooo0?ooo`2?0?ooo`05
0000003oool0oooo0?ooo`000000nP3oool01@000000oooo0?ooo`3oool0000006T0oooo0@000001
0?ooo`0000<000000?ooo`3oool0T03oool300000?`0oooo0`00001Z0?ooo`4000000@3oool00003
0000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo
0@0000010?ooo`0000<000000?ooo`3oool0A`3oool2000001H0oooo1000000E0?ooo`D000004P3o
ool2000001L0oooo1@00000D0?ooo`@000005P3oool2000006T0oooo0P00000F0?ooo`@000005@3o
ool5000001<0oooo0P00000F0?ooo`D00000503oool4000001H0oooo0P00000P0?ooo`4000000@3o
ool000030000003oool0oooo04H0oooo00@000000?ooo`3oool000005@3oool00`000000oooo0?oo
o`0H0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool00000603oool00`000000oooo
0?ooo`0D0?ooo`030000003oool0oooo01H0oooo00@000000?ooo`3oool00000I`3oool010000000
oooo0?ooo`00000E0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool04P3oool01000
0000oooo0?ooo`00000G0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool05P3oool0
10000000oooo0?ooo`00000O0?ooo`4000000@3oool000030000003oool0oooo04P0oooo00<00000
0?ooo`3oool05@3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo0140oooo00@00000
0?ooo`3oool00000603oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01L0oooo00<0
00000?ooo`3oool0J03oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01L0oooo00<0
00000?ooo`3oool04P3oool010000000oooo0?ooo`00000G0?ooo`030000003oool0oooo01D0oooo
00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0N0?ooo`4000000@3oool000030000003o
ool0oooo0400oooo100000050?ooo`030000003oool0oooo00d0oooo100000040?ooo`030000003o
ool0oooo00h0oooo100000040?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool00000
603oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool0
G`3oool4000000D0oooo00<000000?ooo`3oool03@3oool4000000@0oooo00<000000?ooo`3oool0
3P3oool4000000@0oooo00<000000?ooo`3oool04P3oool010000000oooo0?ooo`00000G0?ooo`03
0000003oool0oooo01H0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0M0?ooo`40
00000@3oool000030000003oool0oooo04H0oooo00@000000?ooo`3oool000005@3oool010000000
oooo0?ooo`00000G0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool00000603oool0
0`000000oooo0?ooo`0D0?ooo`040000003oool0oooo000001D0oooo00@000000?ooo`3oool00000
I`3oool010000000oooo0?ooo`00000E0?ooo`040000003oool0oooo000001L0oooo00<000000?oo
o`3oool04P3oool010000000oooo0?ooo`00000G0?ooo`030000003oool0oooo01@0oooo00@00000
0?ooo`3oool000005@3oool010000000oooo0?ooo`00000O0?ooo`4000000@3oool000030000003o
ool0oooo04L0oooo0P00000G0?ooo`8000005`3oool2000001@0oooo0P00000H0?ooo`8000005`3o
ool2000001L0oooo0P00001Y0?ooo`8000005`3oool2000001L0oooo0P00000E0?ooo`8000005`3o
ool2000001L0oooo0P00000G0?ooo`800000803oool100000040oooo00000`000000oooo0?ooo`3o
0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool00003
0000003oool0oooo0?l0ooooo@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo
0@0000010?ooo`0000<000000?ooo`3oool0?@3ooonW000005P0ooooZ000000H0?ooo`4000000@3o
ool000030000003oool0oooo03d0oooo00<000000?ooo`3oool01@3oool00`000000oooo00000004
00000180oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0
oooo01L0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0?0?ooo`D000000P3oool0
0`000000oooo0?ooo`040?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool05`3oool0
0`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool05P3oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?oo
o`3oool0?@3oool00`000000oooo0?ooo`0<0?ooo`800000@P3oool00`000000oooo0?ooo`100?oo
o`8000003P3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?oo
o`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0
oooo00<000000?ooo`3oool03P3oool3000003l0oooo00<000000?ooo`3oool0?P3oool200000100
oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500
oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000
003oool0oooo0140oooo0P00000m0?ooo`030000003oool0oooo03d0oooo00<000000?ooo`3oool0
403oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0
D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00
000D0?ooo`030000003oool0oooo03X0oooo00<000000?ooo`3oool0>`3oool2000001<0oooo00<0
00000?ooo`3oool0EP3oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@00
00010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0D0?ooo`030000003oool0
oooo03T0oooo00<000000?ooo`3oool0>P3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0
oooo05H0oooo00@000000?ooo`3oool0oooo1@00001;0?ooo`030000003oool0oooo04L0oooo1P00
00030?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool0
0`000000oooo0?ooo`0D0?ooo`030000003oool0oooo03T0oooo00<000000?ooo`3oool0>@3oool0
0`000000oooo0?ooo`0D0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool01P3oool3
000004P0oooo00<000000?ooo`3oool0AP3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0E0?oo
o`030000003oool0oooo03P0oooo00<000000?ooo`3oool0>03oool00`000000oooo0?ooo`0E0?oo
o`030000003oool0oooo05H0oooo00<000000?ooo`3oool02@3oool2000004H0oooo00<000000?oo
o`3oool0A03oool2000000X0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000
oooo0?ooo`0m0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0=`3oool00`000000
oooo0?ooo`0g0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0EP3oool00`000000
oooo0?ooo`0:0?ooo`030000003oool0oooo04@0oooo00<000000?ooo`3oool0@P3oool2000000`0
oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000
603oool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo03H0oooo00<000000?ooo`3oool0
5`3oool00`000000oooo0?ooo`1F0?ooo`800000303oool00`000000oooo0?ooo`130?ooo`030000
003oool0oooo0440oooo00<000000?ooo`3oool02`3oool2000001P0oooo0@0000010?ooo`0000<0
00000?ooo`3oool0?@3oool00`000000oooo0?ooo`0H0?ooo`030000003oool0oooo03D0oooo00<0
00000?ooo`3oool0=P3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo05H0oooo00<0
00000?ooo`3oool0303oool00`000000oooo0?ooo`120?ooo`030000003oool0oooo0400oooo00<0
00000?ooo`3oool03@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0
oooo03d0oooo00<000000?ooo`3oool06@3oool00`000000oooo0?ooo`0d0?ooo`030000003oool0
oooo03D0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`1F0?ooo`030000003oool0
oooo00d0oooo0P0000120?ooo`030000003oool0oooo03l0oooo00<000000?ooo`3oool03P3oool0
0`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<000000?oo
o`3oool06@3oool00`000000oooo0?ooo`0d0?ooo`030000003oool0oooo03D0oooo00<000000?oo
o`3oool0603oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo00l0oooo00<000000?oo
o`3oool0?`3oool00`000000oooo0?ooo`0n0?ooo`030000003oool0oooo00l0oooo00<000000?oo
o`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo01X0
oooo00<000000?ooo`3oool0<`3oool00`000000oooo0?ooo`0d0?ooo`030000003oool0oooo01T0
oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo03h0
oooo00<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0@0?ooo`030000003oool0oooo01H0
oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool2000001/0oooo00<000000?ooo`3oool0
<`3oool00`000000oooo0?ooo`0d0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool0
EP3oool200000140oooo00<000000?ooo`3oool0?P3oool00`000000oooo0?ooo`0m0?ooo`030000
003oool0oooo00l0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo03d0oooo00<0
00000?ooo`3oool06`3oool00`000000oooo0?ooo`0b0?ooo`030000003oool0oooo03<0oooo00<0
00000?ooo`3oool06P3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0140oooo00<0
00000?ooo`3oool0?@3oool00`000000oooo0?ooo`0l0?ooo`030000003oool0oooo0140oooo00<0
00000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0
oooo01/0oooo00<000000?ooo`3oool0<P3oool00`000000oooo0?ooo`0b0?ooo`030000003oool0
oooo01/0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0
oooo03`0oooo00<000000?ooo`3oool0>`3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0
oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0L0?oo
o`030000003oool0oooo0340oooo00<000000?ooo`3oool0<P3oool00`000000oooo0?ooo`0K0?oo
o`030000003oool0oooo05H0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0l0?oo
o`030000003oool0oooo03/0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0F0?oo
o`4000000@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0703oool00`000000
oooo0?ooo`0a0?ooo`800000<P3oool00`000000oooo0?ooo`0L0?ooo`030000003oool0oooo05H0
oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`0k0?ooo`030000003oool0oooo03X0
oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000
003oool0oooo03d0oooo0P00000N0?ooo`030000003oool0oooo02l0oooo1000000a0?ooo`030000
003oool0oooo01`0oooo00<000000?ooo`3oool0EP3oool2000001@0oooo00<000000?ooo`3oool0
>`3oool00`000000oooo0?ooo`0j0?ooo`030000003oool0oooo0180oooo0P00000H0?ooo`400000
0@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool07@3oool00`000000oooo0?oo
o`0^0?ooo`050000003oool000000?ooo`000000<03oool00`000000oooo0?ooo`0M0?ooo`030000
003oool0oooo05H0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0j0?ooo`030000
003oool0oooo03T0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0F0?ooo`400000
0@3oool000030000003oool0oooo03d0oooo00<000000?ooo`3oool07P3oool00`000000oooo0?oo
o`0/0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool0;@3oool00`000000oooo
0?ooo`0M0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0503oool00`000000oooo
0?ooo`0j0?ooo`030000003oool0oooo03P0oooo00<000000?ooo`3oool05@3oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02/0oooo0P0000040?ooo`8000000`3o
ool500000080oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`0/0?ooo`040000003o
ool0oooo000000<0oooo00<000000?ooo`3oool0:`3oool00`000000oooo0?ooo`0N0?ooo`030000
003oool0oooo04@0oooo0P0000040?ooo`8000000`3oool500000080oooo00<000000?ooo`3oool0
5@3oool00`000000oooo0?ooo`0i0?ooo`030000003oool0oooo03P0oooo00<000000?ooo`3oool0
5@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@0
00000?ooo`3oool000002P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01l0oooo
00<000000?ooo`3oool0:`3oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo02/0
oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo0000
00X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo
03P0oooo00<000000?ooo`3oool0=`3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo
01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00000:0?oo
o`030000003oool0oooo0080oooo0P00000P0?ooo`030000003oool0oooo02X0oooo00D000000?oo
o`3oool0oooo000000040?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool07P3oool2
000004D0oooo00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`020?ooo`8000005`3o
ool00`000000oooo0?ooo`0f0?ooo`D00000=`3oool00`000000oooo0?ooo`0E0?ooo`800000603o
ool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000X0oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo02X0oooo00D0
00000?ooo`3oool0oooo000000040?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool0
7`3oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3o
ool00P3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo03@0oooo00@000000?ooo`3o
ool000000P3oool00`000000oooo0?ooo`0c0?ooo`030000003oool0oooo01L0oooo00<000000?oo
o`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo0000
00X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0P0?ooo`030000003oool0oooo
02P0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo
02P0oooo00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo
000000X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0
oooo0380oooo0P0000030?ooo`040000003oool0oooo000003D0oooo00<000000?ooo`3oool05`3o
ool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02/0oooo0P00000:
0?ooo`800000103oool00`000000oooo0?ooo`0P0?ooo`030000003oool0oooo02P0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo02L0oooo00<00000
0?ooo`3oool0803oool00`000000oooo0?ooo`140?ooo`8000002P3oool2000000@0oooo00<00000
0?ooo`3oool0603oool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo00<0oooo00D00000
0?ooo`3oool0oooo0000000c0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0200oooo00<00000
0?ooo`3oool0:03oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<00000
0?ooo`3oool09`3oool00`000000oooo0?ooo`0P0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0603oool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo00<0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`0`0?ooo`030000003oool0oooo01P0oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`8000008P3oool00`00
0000oooo0?ooo`0V0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`0W0?ooo`030000003oool0oooo0200oooo00<000000?ooo`3oool0EP3oool20000
01X0oooo00<000000?ooo`3oool0;P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo
00<0oooo00<000000?ooo`3oool0;P3oool00`000000oooo0?ooo`0H0?ooo`800000603oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0240oooo00<000000?ooo`3o
ool09P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3o
ool09@3oool00`000000oooo0?ooo`0Q0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3o
ool06@3oool00`000000oooo0?ooo`0]0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3o
ool0103oool00`000000oooo0?ooo`0]0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3o
ool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo0280oooo
00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00@0oooo
00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`0Q0?ooo`030000003oool0oooo05H0oooo
00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0/0?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0/0?ooo`030000003oool0oooo01X0oooo
00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003o
ool0oooo0280oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo00@0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`0Q0?ooo`030000003o
ool0oooo05H0oooo00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0[0?ooo`030000003o
ool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0[0?ooo`030000003o
ool0oooo01X0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo0280oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`04
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`0R
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`0Z
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0Z
0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool08`3oool00`00
0000oooo0?ooo`040?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool08`3oool00`00
0000oooo0?ooo`0R0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool06`3oool00`00
0000oooo0?ooo`0Y0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool01P3oool00`00
0000oooo0?ooo`0Y0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`800000903oool00`000000oooo0?ooo`0S0?ooo`03
0000003oool0oooo00@0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0S0?ooo`03
0000003oool0oooo0280oooo00<000000?ooo`3oool0EP3oool2000001d0oooo00<000000?ooo`3o
ool0:03oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3o
ool0:03oool00`000000oooo0?ooo`0K0?ooo`800000603oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool08P3oool00`000000oooo
0?ooo`050?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool08`3oool00`000000oooo
0?ooo`0R0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0703oool00`000000oooo
0?ooo`0W0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool01`3oool00`000000oooo
0?ooo`0W0?ooo`030000003oool0oooo01`0oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0M0?ooo`@000000P3oool00`000000oooo0?ooo`0G0?ooo`030000003o
ool0oooo02<0oooo00<000000?ooo`3oool08P3oool00`000000oooo0?ooo`050?ooo`030000003o
ool0oooo00H0oooo00<000000?ooo`3oool08@3oool00`000000oooo0?ooo`0S0?ooo`030000003o
ool0oooo03L0oooo100000020?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool07@3o
ool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool01`3o
ool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0L0?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`0000006@3oool00`000000oooo0?ooo`0T0?ooo`030000003oool0oooo0240oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo0240oooo00<00000
0?ooo`3oool08`3oool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`000000603oool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo02D0oooo00<00000
0?ooo`3oool02@3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo02H0oooo00<00000
0?ooo`3oool07@3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
01/0oooo00<000000?ooo`3oool00`3oool3000001T0oooo00<000000?ooo`3oool0903oool00`00
0000oooo0?ooo`0Q0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01P3oool00`00
0000oooo0?ooo`0Q0?ooo`030000003oool0oooo02<0oooo00<000000?ooo`3oool0=@3oool00`00
0000oooo0?ooo`030?ooo`<00000603oool00`000000oooo0?ooo`0N0?ooo`030000003oool0oooo
02@0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo
02@0oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo01/0oooo00<000000?ooo`3oool07`3oool2000002D0oooo00<000000?ooo`3o
ool0803oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3o
ool08@3oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo03D0oooo00<000000?ooo`3o
ool07P3oool2000001l0oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`090?ooo`03
0000003oool0oooo00P0oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`0M0?ooo`80
0000603oool100000040oooo00000`000000oooo0?ooo`0K0?ooo`030000003oool0oooo01l0oooo
00<000000?ooo`3oool0903oool00`000000oooo0?ooo`0P0?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo02@0oooo
00<000000?ooo`3oool0=@3oool00`000000oooo0?ooo`0N0?ooo`030000003oool0oooo01l0oooo
00<000000?ooo`3oool08P3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00T0oooo
00<000000?ooo`3oool08P3oool00`000000oooo0?ooo`0O0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool06`3oool00`000000oooo0?ooo`030?ooo`<000006@3o
ool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo01l0oooo00<000000?ooo`3oool01P3o
ool00`000000oooo0?ooo`070?ooo`030000003oool0oooo01l0oooo00<000000?ooo`3oool0903o
ool00`000000oooo0?ooo`0e0?ooo`030000003oool0oooo00<0oooo0`00000H0?ooo`030000003o
ool0oooo01l0oooo00<000000?ooo`3oool08P3oool00`000000oooo0?ooo`0:0?ooo`030000003o
ool0oooo00T0oooo00<000000?ooo`3oool08P3oool00`000000oooo0?ooo`0O0?ooo`030000003o
ool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0703oool00`000000oooo0?ooo`02
0?ooo`030000003oool0000001T0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`0O
0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`0O
0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool0=P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0000001P0oooo00<000000?ooo`3oool0803oool00`000000oooo0?ooo`0Q
0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0P
0?ooo`030000003oool0oooo0200oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0M0?ooo`@000000P3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo
02D0oooo00<000000?ooo`3oool07P3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo
00L0oooo00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`0T0?ooo`030000003oool0oooo
03L0oooo100000020?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0803oool00`00
0000oooo0?ooo`0P0?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool02P3oool00`00
0000oooo0?ooo`0P0?ooo`030000003oool0oooo0200oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`8000009P3oool00`000000oooo0?ooo`0N0?ooo`03
0000003oool0oooo00L0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`0N0?ooo`03
0000003oool0oooo02D0oooo00<000000?ooo`3oool0EP3oool200000280oooo00<000000?ooo`3o
ool07`3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3o
ool07`3oool00`000000oooo0?ooo`0P0?ooo`800000603oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool07@3oool00`000000oooo
0?ooo`070?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool07@3oool00`000000oooo
0?ooo`0U0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool08@3oool00`000000oooo
0?ooo`0N0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool02`3oool00`000000oooo
0?ooo`0N0?ooo`030000003oool0oooo0240oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool07@3o
ool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool07@3o
ool00`000000oooo0?ooo`0U0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool08P3o
ool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool02`3o
ool00`000000oooo0?ooo`0M0?ooo`030000003oool0oooo0280oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0I0?ooo`D000003@3oool2000000@0oooo0P000003
0?ooo`@000000`3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo01d0oooo00<00000
0?ooo`3oool01`3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo01d0oooo00<00000
0?ooo`3oool09@3oool00`000000oooo0?ooo`0b0?ooo`D000003@3oool2000000@0oooo0P000003
0?ooo`@000000`3oool00`000000oooo0?ooo`0R0?ooo`030000003oool0oooo01`0oooo00<00000
0?ooo`3oool03@3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo01`0oooo00<00000
0?ooo`3oool08P3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
01P0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo
000000P0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0V0?ooo`030000003oool0
oooo01`0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`080?ooo`030000003oool0
oooo01`0oooo00<000000?ooo`3oool09P3oool00`000000oooo0?ooo`0a0?ooo`030000003oool0
oooo00<0oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`0000080?ooo`030000003o
ool0oooo00@0oooo00<000000?ooo`3oool08`3oool00`000000oooo0?ooo`0K0?ooo`030000003o
ool0oooo00d0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`0L0?ooo`030000003o
ool0oooo0280oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0G
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0203oool010000000oooo0?ooo`00
00090?ooo`030000003oool0oooo00<0oooo0P00000X0?ooo`030000003oool0oooo01/0oooo00<0
00000?ooo`3oool0203oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo01/0oooo00<0
00000?ooo`3oool09@3oool200000380oooo00<000000?ooo`3oool01@3oool00`000000oooo0?oo
o`080?ooo`040000003oool0oooo000000T0oooo00<000000?ooo`3oool00`3oool2000002@0oooo
00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo00d0oooo
00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0R0?ooo`800000603oool100000040oooo
00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`0W0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool0
203oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool0
9P3oool00`000000oooo0?ooo`130?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3o
ool00P3oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo01X0oooo00<000000?ooo`3o
ool03P3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo01X0oooo00<000000?ooo`3o
ool08`3oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo
00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo
02L0oooo00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo
00T0oooo00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo
04<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000030?ooo`030000003o
ool0oooo02@0oooo00<000000?ooo`3oool06@3oool00`000000oooo0?ooo`0>0?ooo`030000003o
ool0oooo00h0oooo00<000000?ooo`3oool0603oool00`000000oooo0?ooo`0T0?ooo`030000003o
ool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool07@3oool00`000000oooo0?ooo`0;
0?ooo`8000002P3oool2000000@0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0K
0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0J
0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3oool0=P3oool00`000000oooo0?ooo`0;
0?ooo`8000002P3oool2000000@0oooo00<000000?ooo`3oool0903oool00`000000oooo0?ooo`0H
0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`0H
0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0G0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool07@3oool00`00
0000oooo0?ooo`0X0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool02@3oool00`00
0000oooo0?ooo`0:0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool09`3oool00`00
0000oooo0?ooo`0`0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool07@3oool00`00
0000oooo0?ooo`0T0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool03`3oool00`00
0000oooo0?ooo`0>0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool09@3oool00`00
0000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01L0oooo1`00000O0?ooo`80
0000:@3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3o
ool02P3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo02L0oooo00<000000?ooo`3o
ool0<03oool7000001l0oooo0P00000V0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3o
ool0403oool00`000000oooo0?ooo`0?0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3o
ool0903oool2000001P0oooo0@0000010?ooo`0000<000000?ooo`3oool07@3oool00`000000oooo
0?ooo`0M0?ooo`030000003oool0oooo02P0oooo00<000000?ooo`3oool06@3oool00`000000oooo
0?ooo`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool0603oool00`000000oooo
0?ooo`0X0?ooo`030000003oool0oooo03H0oooo00<000000?ooo`3oool07@3oool00`000000oooo
0?ooo`0U0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0403oool00`000000oooo
0?ooo`0?0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool09@3oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo01d0oooo00<000000?ooo`3oool07@3o
ool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool02@3o
ool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo01P0oooo00<000000?ooo`3oool0:03o
ool00`000000oooo0?ooo`0f0?ooo`030000003oool0oooo01d0oooo00<000000?ooo`3oool09P3o
ool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo0140oooo00<000000?ooo`3oool0403o
ool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo02H0oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02T0oooo00<00000
0?ooo`3oool0603oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo00<00000
0?ooo`3oool0603oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool09P3oool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo0140oooo00<00000
0?ooo`3oool0403oool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo02H0oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo
02T0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo
00/0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo
05H0oooo00<000000?ooo`3oool09`3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo
0140oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo
02L0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0G0?ooo`03
0000003oool0oooo00D0oooo00<000000?ooo`3oool06`3oool2000002X0oooo00<000000?ooo`3o
ool05`3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3o
ool05P3oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo0300oooo00<000000?ooo`3o
ool01@3oool00`000000oooo0?ooo`0K0?ooo`800000:03oool00`000000oooo0?ooo`0B0?ooo`03
0000003oool0oooo0180oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0B0?ooo`03
0000003oool0oooo02H0oooo0P00000H0?ooo`4000000@3oool000030000003oool0oooo01P0oooo
00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0L0?ooo`030000003oool0oooo02T0oooo
00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00/0oooo
00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0Y0?ooo`030000003oool0oooo0340oooo
00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0L0?ooo`030000003oool0oooo02P0oooo
00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo0140oooo
00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0oooo01H0oooo
0@0000010?ooo`0000<000000?ooo`3oool06@3oool5000001l0oooo00<000000?ooo`3oool0:P3o
ool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool02`3o
ool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool0<P3o
ool5000001l0oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`0?0?ooo`030000003o
ool0oooo01<0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0@0?ooo`030000003o
ool0oooo02P0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo02X0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`0:
0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0Z
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0:@3oool00`000000oooo0?ooo`0?
0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0?
0?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo02X0oooo00<000000?ooo`3oool05@3oool00`00
0000oooo0?ooo`0;0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0503oool00`00
0000oooo0?ooo`0Z0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0:P3oool00`00
0000oooo0?ooo`0=0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool04`3oool00`00
0000oooo0?ooo`0>0?ooo`030000003oool0oooo02T0oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0m0?ooo`800000:`3oool00`000000oooo0?ooo`0E0?ooo`03
0000003oool0oooo00/0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`0D0?ooo`03
0000003oool0oooo02X0oooo00<000000?ooo`3oool0EP3oool2000002/0oooo00<000000?ooo`3o
ool03@3oool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3o
ool03@3oool00`000000oooo0?ooo`0Y0?ooo`800000603oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool0503oool00`000000oooo
0?ooo`0;0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool04`3oool00`000000oooo
0?ooo`0[0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0:`3oool00`000000oooo
0?ooo`0;0?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool0503oool00`000000oooo
0?ooo`0;0?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool05P3oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool0503o
ool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool04`3o
ool00`000000oooo0?ooo`0[0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0:`3o
ool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool05@3o
ool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02/0oooo00<00000
0?ooo`3oool0503oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo00d0oooo00<00000
0?ooo`3oool04P3oool00`000000oooo0?ooo`0[0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0;03oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo01L0oooo00<00000
0?ooo`3oool05@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo02`0oooo00<00000
0?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo
02/0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo
00d0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0[0?ooo`030000003oool0oooo
05H0oooo00<000000?ooo`3oool0;@3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo
01L0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo
02d0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`03
0000003oool0oooo02`0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0<0?ooo`03
0000003oool0oooo00d0oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0/0?ooo`03
0000003oool0oooo05H0oooo00<000000?ooo`3oool0;P3oool00`000000oooo0?ooo`050?ooo`03
0000003oool0oooo01P0oooo00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`050?ooo`03
0000003oool0oooo02h0oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`800000;@3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo00`0oooo
00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo02`0oooo
00<000000?ooo`3oool0EP3oool200000300oooo00<000000?ooo`3oool00P3oool2000001/0oooo
00<000000?ooo`3oool0603oool2000000<0oooo0P00000`0?ooo`800000603oool100000040oooo
00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02`0oooo00<000000?ooo`3oool04P3o
ool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool04@3o
ool00`000000oooo0?ooo`0/0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0<03o
ool5000001`0oooo00<000000?ooo`3oool06@3oool500000380oooo00<000000?ooo`3oool05P3o
ool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003oool0oooo02d0oooo00<00000
0?ooo`3oool04@3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo00h0oooo00<00000
0?ooo`3oool03`3oool00`000000oooo0?ooo`0]0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool0:`3oool2000000@0oooo0P0000040?ooo`800000103oool00`00
0000oooo0?ooo`0]0?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool03@3oool00`00
0000oooo0?ooo`0>0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool0;@3oool00`00
0000oooo0?ooo`140?ooo`800000103oool2000000@0oooo0P0000040?ooo`030000003oool0oooo
0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo02X0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`000003
0?ooo`030000003oool0oooo02d0oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0=
0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`0]
0?ooo`030000003oool0oooo04<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?oo
o`0000030?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo02X0oooo00@000000?ooo`3oool00000
2P3oool00`000000oooo0?ooo`020?ooo`800000;`3oool00`000000oooo0?ooo`0?0?ooo`030000
003oool0oooo00d0oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`0?0?ooo`030000
003oool0oooo02`0oooo0P0000150?ooo`040000003oool0oooo000000X0oooo00<000000?ooo`3o
ool00P3oool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`00
00<000000?ooo`3oool0:P3oool010000000oooo0?ooo`00000;0?ooo`050000003oool0oooo0?oo
o`000000<03oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo00h0oooo00<000000?oo
o`3oool03`3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo02h0oooo00<000000?oo
o`3oool0@`3oool010000000oooo0?ooo`00000;0?ooo`050000003oool0oooo0?ooo`000000D`3o
ool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0:P3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo000000<0oooo
00<000000?ooo`3oool0;`3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo00h0oooo
00<000000?ooo`3oool03`3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo02h0oooo
00<000000?ooo`3oool0@`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo0000
00<0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:`3oool2000000X0oooo0P0000040?ooo`03
0000003oool0oooo02l0oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`0>0?ooo`03
0000003oool0oooo00l0oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`0^0?ooo`03
0000003oool0oooo04@0oooo0P00000:0?ooo`800000103oool00`000000oooo0?ooo`1A0?ooo`03
0000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo
0?ooo`0m0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool0303oool00`000000oooo
0?ooo`0?0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool03@3oool00`000000oooo
0?ooo`0^0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo
0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3o
ool200000340oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`0?0?ooo`030000003o
ool0oooo0100oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`0_0?ooo`030000003o
ool0oooo05H0oooo0P00001B0?ooo`030000003oool0oooo04l0oooo0P00000H0?ooo`4000000@3o
ool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0<03oool00`000000oooo0?ooo`0;
0?ooo`030000003oool0oooo00l0oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0;
0?ooo`030000003oool0oooo02l0oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A
0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`00
0000oooo0?ooo`0m0?ooo`030000003oool0oooo0300oooo00<000000?ooo`3oool02P3oool00`00
0000oooo0?ooo`0@0?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool02`3oool00`00
0000oooo0?ooo`0_0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`00
0000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3o
ool0?@3oool00`000000oooo0?ooo`0a0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3o
ool0403oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3o
ool0<03oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3o
ool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo
00<000000?ooo`3oool0<@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo0100oooo
00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo0300oooo
00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo
00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`800000<`3o
ool00`000000oooo0?ooo`080?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool04@3o
ool00`000000oooo0?ooo`080?ooo`030000003oool0oooo0340oooo00<000000?ooo`3oool0EP3o
ool200000580oooo00<000000?ooo`3oool0C`3oool2000001P0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0?@3oool00`000000oooo0?ooo`0b0?ooo`030000003oool0oooo00L0oooo00<00000
0?ooo`3oool04@3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo00P0oooo00<00000
0?ooo`3oool0<@3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<00000
0?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo
03d0oooo00<000000?ooo`3oool0<P3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo
0140oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo
0380oooo00<000000?ooo`3oool0EP3oool00`000000oooo0?ooo`1A0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool05P3oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`03
0000003oool0oooo0380oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`0A0?ooo`03
0000003oool0oooo0180oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`0b0?ooo`03
0000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo
0?ooo`0c0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool04P3oool00`000000oooo
0?ooo`0C0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0<`3oool00`000000oooo
0?ooo`1F0?ooo`030000003oool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo
0?ooo`0F0?ooo`4000000@3oool000030000003oool0oooo03d0oooo0P00000d0?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0C0?ooo`030000003o
ool0oooo00@0oooo00<000000?ooo`3oool0<`3oool00`000000oooo0?ooo`1F0?ooo`800000DP3o
ool00`000000oooo0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0m
0?ooo`030000003oool0oooo03@0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0C
0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0d
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool00`00
0000oooo0?ooo`0e0?ooo`050000003oool0oooo0?ooo`0000005P3oool00`000000oooo0?ooo`0D
0?ooo`8000000P3oool00`000000oooo0?ooo`0e0?ooo`030000003oool0oooo05H0oooo00<00000
0?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo01H0oooo0@000001
0?ooo`0000<000000?ooo`3oool0?@3oool00`000000oooo0?ooo`0f0?ooo`<000005`3oool00`00
0000oooo0?ooo`0E0?ooo`@00000=`3oool00`000000oooo0?ooo`1F0?ooo`030000003oool0oooo
0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3oool00003
0000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@0?ooo`03
0000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0?@3oool200000540oooo
00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`800000DP3oool00`000000oooo
0?ooo`1?0?ooo`800000603oool100000040oooo00000`000000oooo0?ooo`0m0?ooo`030000003o
ool0oooo0500oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1F0?ooo`030000003o
ool0oooo0540oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`0F0?ooo`4000000@3o
ool000030000003oool0oooo03d0oooo00<000000?ooo`3oool0D03oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo05H0oooo00<000000?ooo`3oool0D@3oool00`000000oooo0?ooo`1@
0?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:`3oool20000
00@0oooo0P0000050?ooo`<000000P3oool00`000000oooo0?ooo`1@0?ooo`030000003oool0oooo
0500oooo00<000000?ooo`3oool0A03oool2000000@0oooo0P0000050?ooo`<000000P3oool00`00
0000oooo0?ooo`1A0?ooo`030000003oool0oooo0500oooo00<000000?ooo`3oool05P3oool10000
0040oooo00000`000000oooo0?ooo`0Z0?ooo`040000003oool0oooo000000/0oooo00D000000?oo
o`3oool0oooo000000070?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool05P3oool0
0`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool05P3oool0
0`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0@`3oool0
10000000oooo0?ooo`00000;0?ooo`050000003oool0oooo0?ooo`0000001`3oool00`000000oooo
0?ooo`0F0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool05`3oool00`000000oooo
0?ooo`0F0?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool05P3oool00`000000oooo
0?ooo`050?ooo`030000003oool0oooo01H0oooo0@0000010?ooo`0000<000000?ooo`3oool0:P3o
ool010000000oooo0?ooo`0000080?ooo`D000000P3ooonW000004D0oooo00@000000?ooo`3oool0
0000203oool500000080ooooZ000000H0?ooo`4000000@3oool000030000003oool0oooo02X0oooo
00@000000?ooo`3oool00000203oool010000000oooo0?ooo`00003_0?ooo`040000003oool0oooo
000000P0oooo00@000000?ooo`3oool00000``3oool100000040oooo00000`000000oooo0?ooo`0Z
0?ooo`040000003oool0oooo000000T0oooo00<000000?ooo`000000k`3oool010000000oooo0?oo
o`0000090?ooo`030000003oool000000<<0oooo0@0000010?ooo`0000<000000?ooo`3oool0:`3o
ool2000000/0oooo0P00003`0?ooo`8000002`3oool200000<<0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo07<0oooo00<000000?oo
o`3oool0o03oool00`000000oooo0?ooo`270?ooo`4000000@3oool000030000003oool0oooo07<0
oooo00<000000?ooo`3oool0o03oool00`000000oooo0?ooo`270?ooo`4000000@3oool000030000
003oool0oooo07@0oooo0`0000000`3oool000000000000L0?ooo`@000001@3oool2000000D0oooo
0`00003:0?ooo`<0000000<0oooo0000000000007@3oool4000000D0oooo0P0000050?ooo`@00000
DP3oool100000040oooo00000`000000oooo0?ooo`1d0?ooo`030000003oool0oooo00800000303o
ool6000000X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`800000103o
ool01@000000oooo0?ooo`3oool000000<T0oooo00<000000?ooo`3oool00P00000<0?ooo`H00000
2`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo0P0000040?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool0C`3oool100000040oooo00000`000000oooo0?oo
o`1d0?ooo`050000003oool0oooo0?ooo`000000703oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo00`0oooo00<000000?ooo`3oool0a`3oool01@000000oooo0?ooo`3oool0000001d0
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo04l0
oooo0@0000010?ooo`0000<000000?ooo`3oool0M03oool01@000000oooo0?ooo`3oool0000001`0
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo0<L0
oooo00D000000?ooo`3oool0oooo0000000M0?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool03@3oool00`000000oooo0?ooo`1?0?ooo`4000000@3oool000030000003oool0oooo07D0
oooo00D000000?ooo`3oool0oooo0000000;0?ooo`H000002P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo00X0oooo0P00003;0?ooo`050000003oool0oooo0?ooo`0000002`3oool6
000000/0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0
oooo04l0oooo0@0000010?ooo`0000<000000?ooo`3oool0M@3oool01@000000oooo0?ooo`3oool0
000001/0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0
oooo0<P0oooo00D000000?ooo`3oool0oooo0000000L0?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool02@3oool400000580oooo0@0000010?ooo`0000<000000?ooo`3oool0U@3oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0j@3oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0D`3oool1
00000040oooo00000`000000oooo0?ooo`2E0?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool0203oool01@000000oooo0?ooo`3oool000000>/0oooo00<000000?ooo`3oool00P3oool0
0`000000oooo0?ooo`090?ooo`030000003oool0oooo05<0oooo0@0000010?ooo`0000<000000?oo
o`3oool0UP3oool4000000`0oooo0`00003]0?ooo`@00000303oool500000540oooo0@0000010?oo
o`0000<000000?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0oooo
o@3oool100000040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<00000
0?ooo`3oool0o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool10000
0040oooo00000`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0
o`3oooom0?ooo`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo0000
0`000000oooo0?ooo`3o0?ooood0oooo0@0000010?ooo`0000<000000?ooo`3oool0o`3oooom0?oo
o`4000000@3oool000030000003oool0oooo0?l0ooooo@3oool100000040oooo003o00000?l00000
0P0000010?ooo`00\
\>"],
  ImageRangeCache->{{{79.4375, 488.813}, {505.188, 119.813}} -> {-0.458224, \
0.567752, 0.00410587, 0.00410587}, {{89.25, 274.813}, {495.938, 381.313}} -> \
{-9.8132, 0.440915, 0.0397292, 0.00389753}, {{293.375, 478.938}, {495.938, \
381.313}} -> {-19.9504, 0.440915, 0.0397292, 0.00389753}, {{89.25, 274.813}, \
{369.813, 255.125}} -> {-9.80607, -0.173434, 0.0397002, 0.00389468}, \
{{293.375, 478.938}, {369.813, 255.125}} -> {-19.9358, -0.173434, 0.0397002, \
0.00389468}, {{89.25, 274.813}, {243.688, 129}} -> {-9.80607, -0.787455, \
0.0397002, 0.00389468}, {{293.375, 478.938}, {243.688, 129}} -> {-19.9358, \
-0.787455, 0.0397002, 0.00389468}}],

Cell[BoxData[
    RowBox[{
      StyleBox[
        RowBox[{
        "                                                                     \
      ", 
          StyleBox[" ",
            FontSize->18], 
          StyleBox[" ",
            "Text",
            FontFamily->"Courier New",
            FontSize->18,
            FontWeight->"Plain"]}]], 
      StyleBox[\(Figure\ 2\),
        "Text",
        FontFamily->"Courier New",
        FontSize->18,
        FontWeight->"Plain"]}]], "Input"]
},
FrontEndVersion->"4.0 for Microsoft Windows",
ScreenRectangle->{{0, 767}, {0, 527}},
WindowToolbars->"EditBar",
WindowSize->{759, 500},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PageHeaders->{{Cell[ 
        TextData[ {
          CounterBox[ "Page"]}], "PageNumber"], Inherited, Cell[ 
        TextData[ {
          ValueBox[ "FileName"]}], "Header"]}, {Cell[ 
        TextData[ {
          ValueBox[ "FileName"]}], "Header"], Inherited, Cell[ 
        TextData[ {
          CounterBox[ "Page"]}], "PageNumber"]}},
PageHeaderLines->{Inherited, False},
PrintingOptions->{"FirstPageHeader"->False,
"FirstPageFooter"->False}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1717, 49, 186024, 5823, 562, 67196, 4351, "GraphicsData", "PostScript", \
"Graphics"],
Cell[187744, 5874, 493, 17, 30, "Input"]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


